Linearly polarized gluons at next-to-next-to leading order and the Higgs transverse momentum distribution

We calculate the small-b (or large-qT) matching of transverse momentum dependent (TMD) distribution for linearly polarized gluons to the integrated gluon distributions at the next-to-next-to-leading order (NNLO). This is the last missing part for the complete NNLO prediction of the Higgs spectrum within TMD factorization. We discuss the numerical impact of the correction so derived to the qT-differential cross-section for Higgs boson production and to the positivity bound for linearly polarized gluon transverse momentum distribution.

==> MathFilesForPubl/LinPolNNLO-complete.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    213320,       6112]
NotebookOptionsPosition[    205632,       5872]
NotebookOutlinePosition[    206171,       5891]
CellTagsIndexPosition[    206128,       5888]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["D. Gutierrez-Reyes, S. Leal-Gomez, I.Scimemi, \
A.Vladimirov\nLinearly polarized gluons at next-to-next-to leading order and \
the Higgs transverse momentum distribution\nbased on arXiv:1907.03780",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.666522273154051*^9, 3.666522362542626*^9}, {
  3.6665229892646303`*^9, 3.666523024653749*^9}, {3.6665230617999897`*^9, 
  3.666523130209692*^9}, {3.667109858035441*^9, 3.6671098600105543`*^9}, {
  3.7323436592051363`*^9, 3.732343690742332*^9}, {3.732344063301085*^9, 
  3.732344070514181*^9}, {3.732366037478148*^9, 3.732366040229745*^9}, {
  3.732366101731572*^9, 3.732366105290853*^9}, {3.7355504779383497`*^9, 
  3.735550523812539*^9}, {3.735636811687252*^9, 3.735636819927343*^9}, {
  3.735637261946917*^9, 3.735637303473515*^9}, {3.769160073500944*^9, 
  3.769160110835844*^9}, {3.769322576902698*^9, 3.769322601238977*^9}, {
  3.771502235666254*^9, 3.771502318307638*^9}, {3.771591948403007*^9, 
  3.771591951544034*^9}, {3.7805765173127413`*^9, 3.780576520680649*^9}},
 FontSize->16,
 FontWeight->"Bold",
 Background->GrayLevel[0.85]],

Cell[TextData[{
 "Abstract:\nThis file contains the results of calculation of the matching \
coefficients of Linearly Polarized Gluon TMD PDF (lpTMD PDF) onto unpolarized \
PDF.\nThis is ",
 StyleBox["full",
  FontWeight->"Bold"],
 " version, that includes intermediate expressions, and details."
}], "Text",
 CellChangeTimes->{{3.667109863303109*^9, 3.66710988221012*^9}, {
  3.667109932378805*^9, 3.667109980122349*^9}, {3.73234369917393*^9, 
  3.73234370897092*^9}, {3.735550531396453*^9, 3.7355506020806847`*^9}, {
  3.735636828754879*^9, 3.7356368370176888`*^9}, {3.769160117451413*^9, 
  3.7691601688018637`*^9}, {3.7715026323608913`*^9, 3.771502638472652*^9}},
 FontSize->14,
 Background->RGBColor[1, 0.85, 0.85]],

Cell["VERSION:1.1", "Text",
 CellChangeTimes->{{3.667109986302854*^9, 3.6671100518020563`*^9}, {
  3.6694513096130533`*^9, 3.669451315963746*^9}, {3.6705600485353203`*^9, 
  3.670560048995565*^9}, {3.780576523666707*^9, 3.780576523762738*^9}},
 FontWeight->"Bold",
 Background->RGBColor[1, 0.5, 0]],

Cell[TextData[{
 StyleBox["Table of content :\n",
  FontSize->16],
 "\n",
 StyleBox["  ",
  FontWeight->"Bold"],
 StyleBox["Intermediate results ",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[":",
  FontSize->14],
 " ",
 StyleBox["(expressions for unsubtracted lpTMDs, soft factor, renormalization \
constants, as well as, their combination into lpTMD)",
  FontSlant->"Italic"],
 "\n \t1.Renormalization constants\n\t2.Soft factor\n\t3.Unsubstracted lpTMD \
PDFs\n            4.Integrated PDFs\n\t5.lpTMD PDFs\n\t6.Matching of lpTMD \
PDFs\n\t\n",
 StyleBox["Final expressions ",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[":",
  FontSize->14],
 " ",
 StyleBox["(expressions for matching coefficients, including Logarithmical \
part)",
  FontSlant->"Italic"],
 "\n\t1.Matching coefficients for lpTMD PDF (complete expression)\n\t\
2.Matching coefficients for lpTMD PDF (logarithmical part)\n\t3.Matching \
coefficients for lpTMD PDF (finite part)"
}], "Text",
 CellChangeTimes->{{3.666522402900646*^9, 3.666522580118088*^9}, {
  3.666522616872328*^9, 3.6665227159658012`*^9}, {3.666522807361539*^9, 
  3.6665229661900167`*^9}, {3.6665232748712187`*^9, 3.666523280494338*^9}, {
  3.6671098021621723`*^9, 3.667109836666388*^9}, {3.732343735473826*^9, 
  3.732343771268531*^9}, {3.735550634175967*^9, 3.735550787707921*^9}, {
  3.735550831558222*^9, 3.735550941157395*^9}, {3.769160177838806*^9, 
  3.769160213912866*^9}, {3.769319757804901*^9, 3.7693197597935953`*^9}, {
  3.769322620599916*^9, 3.769322637074452*^9}, {3.769493482167555*^9, 
  3.76949348300219*^9}, {3.771502336712288*^9, 3.771502373740391*^9}},
 Background->GrayLevel[0.85]],

Cell[TextData[{
 "List of variables:\n\ncoupling constant:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"as", "=", 
    FractionBox[
     SuperscriptBox["g", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], "2"]]}], TraditionalForm]]],
 "\n\nDimension regularization:\n\[Epsilon]=",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"4", "-", "d"}], "2"], TraditionalForm]]],
 ",  d=4-2\[Epsilon]\n\ncolor factors:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"CF", "=", 
    RowBox[{
     SubscriptBox["C", "F"], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["N", "c"], "2"], "-", "1"}], 
      RowBox[{"2", 
       SubscriptBox["N", "c"]}]]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"CA", "=", 
    RowBox[{
     SubscriptBox["C", "A"], "=", 
     SubscriptBox["N", "c"]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"TrNf", "=", 
    RowBox[{
     SubscriptBox["T", "r"], 
     SubscriptBox["N", "f"]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"TR", "=", 
    SubscriptBox["T", "r"]}], TraditionalForm]]],
 "\n\nLogarithms:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"L\[Mu]", " ", "=", " ", 
    RowBox[{"ln", "(", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["b", "T"], "2"], 
       SuperscriptBox["\[Mu]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["e", 
        RowBox[{
         RowBox[{"-", "2"}], 
         SubscriptBox["\[Gamma]", "E"]}]]}]], ")"}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"l\[Zeta]", "=", 
    RowBox[{"ln", "(", 
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], "\[Zeta]"], ")"}]}], TraditionalForm]]],
 "\n\nSpecial function:\nDELTA[x] is Dirac delta-function\n\nPLUS \
Distributions:\nThrough all the file the following convention for \
plus-distributions is used:\nOnly the singular at x\[Rule]1 part of \
expression should be \
\[OpenCurlyDoubleQuote]plus\[CloseCurlyDoubleQuote]-regulated.\nI.e.\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "[", "x", "]"}], "=", 
    RowBox[{
     RowBox[{"fr", "[", "x", "]"}], "+", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"fs", "[", "x", "]"}], ")"}], "+"], " "}]}], TraditionalForm]]],
 "\nwhere\nfs[x]=Series[f[x],{x,1,-1}]\nfr[x]=f[x]-fs[x]"
}], "Text",
 CellChangeTimes->{{3.666523380018053*^9, 3.66652351861016*^9}, {
   3.6665237481337748`*^9, 3.666523767023068*^9}, {3.6665240093546886`*^9, 
   3.666524177869463*^9}, {3.666526946342763*^9, 3.666526970191567*^9}, {
   3.666614785299432*^9, 3.6666147888319273`*^9}, {3.670560074675117*^9, 
   3.67056027032362*^9}, {3.732343783263648*^9, 3.732343783492807*^9}, 
   3.735636863098029*^9},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Intermediate results", "Chapter",
 CellChangeTimes->{{3.66652316504285*^9, 3.6665231736326513`*^9}, {
  3.769493473506957*^9, 3.769493474260847*^9}}],

Cell[CellGroupData[{

Cell["Renomalization constants ", "Section",
 CellChangeTimes->{{3.666523194331572*^9, 3.666523203408736*^9}, {
   3.7323529617523746`*^9, 3.7323529634017153`*^9}, 3.7323590990679607`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2", "[", "n", "]"}], "=", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["Z", "2"], 
    RowBox[{"[", "n", "]"}]], "quark", " ", "field", " ", "renormalization", 
   " ", "constant"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z3", "[", "n", "]"}], "=", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["Z", "3"], 
    RowBox[{"[", "n", "]"}]], "gluon", " ", "field", " ", "renormalization", 
   " ", "constant"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zg", "[", "n", "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["Z", "g"], 
     RowBox[{"[", "n", "]"}]], "gluon", " ", "TMD", " ", "operator", " ", 
    "renormalization", " ", "constant"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"N", ".", "B", "."}], " ", ":", " ", 
   RowBox[{"Only", " ", "the", " ", "results", " ", "with", " ", "n"}]}], "=", 
  RowBox[{"1", " ", "are", " ", "needed", " ", "for", " ", "this", " ", 
   RowBox[{"calculation", "."}]}]}]}], "Text",
 CellChangeTimes->{{3.666524504047064*^9, 3.6665245798287888`*^9}, {
  3.6665263946705723`*^9, 3.6665264286709423`*^9}, {3.769160360883926*^9, 
  3.7691604094518213`*^9}, {3.7693197902685204`*^9, 3.769319803313046*^9}},
 Background->GrayLevel[0.85]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Z3", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z3", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["5", "3"], "CA"}], "-", 
      RowBox[{
       FractionBox["4", "3"], "TrNf"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z3", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox["CA", 
       SuperscriptBox["\[Epsilon]", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["25", "12"]}], "CA"}], "+", 
        RowBox[{
         FractionBox["5", "3"], "TrNf"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "\[Epsilon]"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["23", "8"], 
         SuperscriptBox["CA", "2"]}], "-", 
        RowBox[{
         FractionBox["5", "2"], "CA", " ", "TrNf"}], "-", 
        RowBox[{"2", "CFTrNf"}]}], ")"}]}]}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.6665245821763887`*^9, 3.6665246307025967`*^9}, {
  3.666524682830906*^9, 3.66652469608643*^9}, {3.6666077770057096`*^9, 
  3.666607782433756*^9}, {3.732353890729574*^9, 3.7323538936576023`*^9}, {
  3.769160237823111*^9, 3.769160265819593*^9}, {3.769160314505342*^9, 
  3.769160326217476*^9}, {3.769160413679904*^9, 3.769160414577958*^9}, {
  3.769161323298365*^9, 3.769161341529235*^9}, {3.769319980966535*^9, 
  3.769320062518216*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Z2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z2", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "\[Epsilon]"]}], "CF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z2", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["CF", 
      SuperscriptBox["\[Epsilon]", "2"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["CF", "2"], "+", "CA"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "\[Epsilon]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["3", "4"], 
        SuperscriptBox["CF", "2"]}], "-", 
       RowBox[{
        FractionBox["17", "4"], "CF", " ", "CA"}], "+", "CFTrNf"}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.769228662899273*^9, 3.76922872758755*^9}, {
  3.769320072501137*^9, 3.76932014995732*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zg", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "CA"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", 
       SuperscriptBox["\[Epsilon]", "2"]], "+", 
      FractionBox[
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "l\[Zeta]"}]}], "\[Epsilon]"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zg", "[", "2", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["CA", "2"]}], 
     SuperscriptBox["\[Epsilon]", "4"]], "+", 
    RowBox[{
     FractionBox["CA", 
      RowBox[{"2", 
       SuperscriptBox["\[Epsilon]", "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", 
        RowBox[{"(", 
         RowBox[{"19", "+", 
          RowBox[{"8", "l\[Zeta]"}]}], ")"}]}], "-", 
       RowBox[{"4", "TrNf"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["CA", 
      SuperscriptBox["\[Epsilon]", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["55", "36"], "+", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "6"], "+", 
          RowBox[{
           FractionBox["23", "3"], "l\[Zeta]"}], "+", 
          RowBox[{"2", 
           SuperscriptBox["l\[Zeta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"TrNf", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "9"], "-", 
          RowBox[{
           FractionBox["4", "3"], "l\[Zeta]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["CA", "\[Epsilon]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2147", "216"]}], "+", 
          FractionBox[
           RowBox[{"11", 
            SuperscriptBox["\[Pi]", "2"]}], "36"], "+", 
          RowBox[{"Zeta", "[", "3", "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["67", "9"]}], "+", 
             FractionBox[
              SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}], "l\[Zeta]"}]}], 
         ")"}]}], "+", 
       RowBox[{"TrNf", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["121", "54"], "-", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "9"], "+", 
          RowBox[{
           FractionBox["20", "9"], "l\[Zeta]"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6665259168725977`*^9, 3.666525925644556*^9}, {
   3.666526014238552*^9, 3.666526025038801*^9}, {3.666526350672961*^9, 
   3.6665263855958757`*^9}, 3.6665284390432243`*^9, 3.6665285046641493`*^9, 
   3.666603730117667*^9, {3.666603835635193*^9, 3.66660383586449*^9}, 
   3.666604377825911*^9, {3.666604714894005*^9, 3.666604725024456*^9}, 
   3.666688104256589*^9, {3.73235386752838*^9, 3.732353874618984*^9}, {
   3.7691602437887907`*^9, 3.769160277351787*^9}, {3.769160329948605*^9, 
   3.7691603526637774`*^9}, {3.769161345921445*^9, 3.7691613632843103`*^9}, {
   3.7693201690073757`*^9, 3.7693204036103888`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Soft factor ", "Section",
 CellChangeTimes->{{3.666523207340682*^9, 3.6665232158956413`*^9}, {
   3.7323529646627827`*^9, 3.732352966398045*^9}, 3.732359101404839*^9}],

Cell[TextData[{
 "The soft factor is universal for all TMDs. \nSoft factor is defined as \n\
S=exp(as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S1", "+", 
    RowBox[{
     SuperscriptBox["as", "2"], "S2"}]}], TraditionalForm]]],
 ")\nThe flavour dependance is given by CK, that is CA for adjoint Wilson \
lines, and CF for fundamental Wilson lines."
}], "Text",
 CellChangeTimes->{{3.66652385941327*^9, 3.666524006326487*^9}, {
  3.666524215527958*^9, 3.66652422784909*^9}},
 Background->GrayLevel[0.85]],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{"CK", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "l\[Zeta]", " ", "L\[Mu]"}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["L\[Mu]", "2"]}], "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
      FractionBox["4", 
       SuperscriptBox["\[Epsilon]", "2"]], "+", 
      RowBox[{"8", " ", "L\[Mu]", " ", 
       RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "l\[Zeta]"}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], "\[Epsilon]"], "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "-", 
            FractionBox[
             SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "+", 
            SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["L\[Mu]", "3"]}], "+", 
            RowBox[{"L\[Mu]", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["L\[Mu]", "4"], "2"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["L\[Mu]", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "2"], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "40"], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "l\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["L\[Mu]", "3"]}], "-", 
            RowBox[{"L\[Mu]", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "L\[Mu]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["L\[Mu]", "3"]}], "+", 
            RowBox[{"L\[Mu]", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.66652382610797*^9, 3.6665238565972157`*^9}, 
   3.666524294219962*^9, 3.666526309510354*^9}],

Cell[BoxData[
 RowBox[{"Clear", "[", "S2", "]"}]], "Input",
 CellChangeTimes->{{3.732357539097307*^9, 3.732357544567491*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{"CK", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"11", " ", "CA"}], "-", 
        RowBox[{"4", " ", "TrNf"}]}], 
       SuperscriptBox["\[Epsilon]", "3"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["2", "3"], " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", "TrNf"}], "+", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "67"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"36", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "CA"}], "-", 
           RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], 
       SuperscriptBox["\[Epsilon]", "2"]], "+", 
      RowBox[{
       FractionBox["2", "27"], " ", "l\[Zeta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"30", " ", "L\[Mu]"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["L\[Mu]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "404"}], "-", 
            RowBox[{"99", " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "+", 
            RowBox[{"6", " ", "L\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"378", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["4", "27"], " ", 
       RowBox[{"Log", "[", "\[Delta]p", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"30", " ", "L\[Mu]"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["L\[Mu]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "404"}], "-", 
            RowBox[{"99", " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "+", 
            RowBox[{"6", " ", "L\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"378", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "\[Epsilon]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["2", "9"], " ", "l\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"20", " ", "TrNf"}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"20", " ", "TrNf"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "\[Delta]p", "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "54"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"56", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "TrNf"}], "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "808"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"33", "+", 
                  RowBox[{"36", " ", "L\[Mu]"}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"54", " ", 
                RowBox[{"Log", "[", "256", "]"}]}], "+", 
               RowBox[{"36", " ", "L\[Mu]", " ", 
                RowBox[{"Log", "[", "4096", "]"}]}], "+", 
               RowBox[{"270", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "162"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "TrNf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "328"}], "+", 
            RowBox[{"180", " ", 
             SuperscriptBox["L\[Mu]", "2"]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["L\[Mu]", "3"]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"36", " ", "L\[Mu]", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"252", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"792", " ", 
             SuperscriptBox["L\[Mu]", "3"]}], "-", 
            RowBox[{"81", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["L\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"67", "+", 
               RowBox[{"18", " ", 
                RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"67", "+", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
               RowBox[{"Log", "[", "4096", "]"}]}], ")"}]}], "+", 
            RowBox[{"36", " ", "L\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"Log", "[", "4096", "]"}]}], "-", 
               RowBox[{"81", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1214", "+", 
               RowBox[{"54", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
               RowBox[{"324", " ", 
                RowBox[{"Log", "[", "4", "]"}]}], "+", 
               RowBox[{"1296", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"4", ",", 
                  FractionBox["1", "2"]}], "]"}]}], "-", 
               RowBox[{"693", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"1134", " ", 
                RowBox[{"Log", "[", "2", "]"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.666524298403911*^9, 3.666524299649824*^9}, {
   3.666524346669908*^9, 3.666524348463471*^9}, 3.666526328842695*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["unsubtracted TMD PDFs ", "Section",
 CellChangeTimes->{{3.666523222936687*^9, 3.6665232229385853`*^9}, 
   3.66652325327947*^9, {3.732352967777166*^9, 3.732352969729439*^9}, 
   3.732359104260996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", 
   RowBox[{
    RowBox[{"f", "\[LeftArrow]", "r"}], ",", "n"}], "]"}], "=", 
  SuperscriptBox[
   SubscriptBox["\[CapitalPhi]", 
    RowBox[{"f", "\[LeftArrow]", "r"}]], 
   RowBox[{"[", "n", "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{"NLO", " ", "expressions", " ", "are", " ", "given", " ", "up", " ", 
  "to", " ", 
  SuperscriptBox["\[Epsilon]", "2"], " ", "order"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Singularities", " ", "at", " ", "x"}], "\[Rule]", 
  RowBox[{
   RowBox[{"1", " ", "understood", " ", "as", " ", "\"\<plus\>\""}], "-", 
   "distribution"}]}]}], "Text",
 CellChangeTimes->{{3.666526538613265*^9, 3.66652662118184*^9}, {
  3.666526916776651*^9, 3.6665269384785843`*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] G", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
  3.769160444103689*^9, 3.76916044728588*^9}, {3.769160652824583*^9, 
  3.7691606549443693`*^9}, {3.7693205058393927`*^9, 3.7693205113921623`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "0"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "+", 
    FractionBox[
     RowBox[{"4", " ", "CA", " ", "L\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "\[Epsilon]"}], "x"], "+", 
    FractionBox[
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["L\[Mu]", "2"]}], "+", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"3", " ", "x"}]], "+", 
    FractionBox[
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["L\[Mu]", "3"]}], "+", 
        RowBox[{"L\[Mu]", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", "x"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", "x"}]], 
      RowBox[{"4", " ", "L\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          SuperscriptBox["CA", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "CF"}], " ", "TrNf", " ", "x"}], "+", 
            RowBox[{
             SuperscriptBox["CA", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "CA", " ", "TrNf"}], "-", 
            RowBox[{"8", " ", "CF", " ", "TrNf", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["CA", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "79"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
              ")"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["CA", "2"], " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", "x", " ", "\[Epsilon]"}]], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["CA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "CF"}], " ", "TrNf", " ", "x"}], "+", 
           RowBox[{
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}],
            "-", 
           RowBox[{"2", " ", "CF", " ", "TrNf", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}],
            "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"9", " ", "x"}]], "4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36", " ", "CF", " ", "TrNf", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], "+", 
       RowBox[{
        SuperscriptBox["CA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"37", "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "62"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"39", "-", 
                RowBox[{"11", " ", "x"}]}], ")"}], " ", "x"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"2", " ", "CA", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", "CA"}], "+", 
             RowBox[{"19", " ", "CA", " ", "x"}], "+", 
             RowBox[{"4", " ", "TrNf", " ", "x"}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["CA", "2"], "-", 
             RowBox[{"CF", " ", "TrNf"}]}], ")"}], " ", "x", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["CA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "x"}], "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.6665270680784903`*^9, 
   3.6665270813449783`*^9}, {3.666527564673554*^9, 3.666527582187051*^9}, {
   3.6665277898748493`*^9, 3.666527818226328*^9}, {3.732352095485364*^9, 
   3.732352122535631*^9}, {3.7323522006195583`*^9, 3.732352202785858*^9}, {
   3.7323528570827837`*^9, 3.732352864484601*^9}, {3.732353699715567*^9, 
   3.732353700199278*^9}, {3.7323537421525583`*^9, 3.732353777520165*^9}, {
   3.732354494193198*^9, 3.732354504492201*^9}, {3.7691604627061777`*^9, 
   3.7691604941004667`*^9}, 3.769160550734026*^9, 3.769160611754218*^9, {
   3.7691611806943827`*^9, 3.76916118176166*^9}, {3.769161398500458*^9, 
   3.769161431022328*^9}, {3.769161494116337*^9, 3.769161519519068*^9}, {
   3.769162748787098*^9, 3.769162760002389*^9}, {3.769163010566813*^9, 
   3.769163075985404*^9}, {3.769421751660321*^9, 3.769421754236081*^9}, {
   3.7805753680482817`*^9, 3.7805753697365103`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] Q", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, 
   3.6670314469013243`*^9, {3.667036019342422*^9, 3.6670360336384068`*^9}, {
   3.6670360703907557`*^9, 3.667036108746397*^9}, {3.667036142922861*^9, 
   3.6670361429230137`*^9}, {3.7691604499786043`*^9, 3.769160455557667*^9}, {
   3.769160645646039*^9, 3.769160647679367*^9}, {3.7692275369249496`*^9, 
   3.769227537119308*^9}, {3.769227927652779*^9, 3.7692279278840847`*^9}, {
   3.769320508041994*^9, 3.769320510379199*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "0"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "+", 
     FractionBox[
      RowBox[{"4", " ", "CF", " ", "L\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "\[Epsilon]"}], "x"], 
     "+", 
     FractionBox[
      RowBox[{"CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["L\[Mu]", "2"]}], "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"3", " ", "x"}]], "+", 
     FractionBox[
      RowBox[{"CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["L\[Mu]", "3"]}], "+", 
         RowBox[{"L\[Mu]", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
      RowBox[{"3", " ", "x"}]]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"x", " ", "\[Epsilon]"}]], 
      RowBox[{"4", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "CF", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "CF", " ", "x"}], "+", 
            RowBox[{"4", " ", "CA", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CF", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}]}], "-", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "x"}], ")"}]}], "-", 
            RowBox[{"4", " ", "CA", " ", 
             RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], "+", 
    RowBox[{"CF", " ", "L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"CF", "-", 
          FractionBox[
           RowBox[{"2", " ", "CA", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}], "x"]}], ")"}], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"70", " ", "CA"}], "-", 
           RowBox[{"3", " ", "CF"}], "-", 
           RowBox[{"8", " ", "TrNf"}], "+", 
           RowBox[{"6", " ", "CA", " ", "x"}], "-", 
           RowBox[{"6", " ", "CF", " ", "x"}], "-", 
           RowBox[{"24", " ", "CF", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}], "+", 
           RowBox[{"24", " ", "CA", " ", 
            RowBox[{"Log", "[", "\[Delta]p", "]"}]}]}], ")"}]}], 
        RowBox[{"3", " ", "x"}]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"9", " ", "x"}]], "4", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "22"}], " ", "CA"}], "-", 
       RowBox[{"6", " ", "CA", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"16", " ", "TrNf"}], "+", 
       RowBox[{"40", " ", "CA", " ", "x"}], "-", 
       RowBox[{"18", " ", "CF", " ", "x"}], "+", 
       RowBox[{"6", " ", "CA", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
       RowBox[{"16", " ", "TrNf", " ", "x"}], "-", 
       RowBox[{"18", " ", "CA", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"18", " ", "CF", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "CA"}], "-", 
          RowBox[{"3", " ", "CF"}], "-", 
          RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", "CF"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}], "2"]}], "-", 
       RowBox[{"36", " ", "CA", " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "-", 
       RowBox[{"90", " ", "CA", " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       RowBox[{"45", " ", "CF", " ", "x", " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "+", 
       RowBox[{"18", " ", "CA", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"9", " ", "CF", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"36", " ", "CA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "x"}], "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.6665270680784903`*^9, 
   3.6665270813449783`*^9}, {3.666527564673554*^9, 3.666527582187051*^9}, {
   3.6665277898748493`*^9, 3.666527818226328*^9}, {3.6670314566054363`*^9, 
   3.6670314865576277`*^9}, {3.66703156170682*^9, 3.667031593278205*^9}, {
   3.6670361510347233`*^9, 3.6670361556046543`*^9}, 3.667036200010766*^9, 
   3.732352897121562*^9, {3.7323529418575373`*^9, 3.732352945484315*^9}, {
   3.73235871930968*^9, 3.732358744487257*^9}, {3.735552347126649*^9, 
   3.735552349624722*^9}, {3.7692275497727547`*^9, 3.769227577066647*^9}, {
   3.769227609868411*^9, 3.769227674238207*^9}, {3.769227858106743*^9, 
   3.769227885042246*^9}, {3.76949130031848*^9, 3.769491305556142*^9}, 
   3.7805753964646893`*^9, 3.780575984436561*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["integrated PDFs ", "Section",
 CellChangeTimes->{{3.6665232305361834`*^9, 3.666523254927609*^9}, {
   3.732353539074444*^9, 3.732353541446673*^9}, 3.732359106671812*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"f", "\[LeftArrow]", "r"}], ",", "n"}], "]"}], "=", 
  SuperscriptBox[
   SubscriptBox["f", 
    RowBox[{"f", "\[LeftArrow]", "r"}]], 
   RowBox[{"[", "n", "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Singularities", " ", "at", " ", "x"}], "\[Rule]", 
  RowBox[{
   RowBox[{"1", " ", "understood", " ", "as", " ", "\"\<plus\>\""}], "-", 
   "distribution"}]}]}], "Text",
 CellChangeTimes->{{3.666526538613265*^9, 3.66652662118184*^9}, {
  3.666526916776651*^9, 3.6665269384785843`*^9}, {3.666527009391827*^9, 
  3.666527042255334*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] G", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
  3.769161204362379*^9, 3.7691612069733257`*^9}, {3.769227941991357*^9, 
  3.769227947383539*^9}, {3.76932236018929*^9, 3.769322361325005*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x", "+", 
          SuperscriptBox["x", "2"]}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
       "\[Epsilon]"}]], "CA"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], "CA"}], "+", 
        RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
      RowBox[{"DELTA", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], 
     RowBox[{"3", " ", "\[Epsilon]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Epsilon]", "2"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "CA", " ", "TrNf", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "x", "+", 
            SuperscriptBox["x", "2"]}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["CA", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["121", "9"], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"88", " ", "CA", " ", "TrNf"}], "9"], "+", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["TrNf", "2"]}], "9"]}], ")"}], " ", 
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["4", "3"], " ", "CF", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          FractionBox["4", "x"], "-", 
          RowBox[{"3", " ", "x"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["CA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"22", "-", 
           RowBox[{"28", " ", "x"}], "-", 
           RowBox[{"54", " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["x", "4"]}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "x", "+", 
               SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}], "+", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], " ", 
            RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "\[Epsilon]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "CA", " ", "TrNf", " ", 
          RowBox[{"(", 
           RowBox[{"23", "-", 
            RowBox[{"42", " ", "x"}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"42", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            RowBox[{"23", " ", 
             SuperscriptBox["x", "4"]}], "-", 
            RowBox[{"6", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "CfTrNf", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "x"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"5", " ", "x"}]}], ")"}], " ", 
            RowBox[{"Log", "[", "x", "]"}]}], "+", 
           RowBox[{"3", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"3", " ", "x"}]], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        SuperscriptBox["CA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"243", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"134", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], "x"], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"25", "-", 
             RowBox[{"11", " ", "x"}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "x", "]"}]}], "-", 
          RowBox[{"72", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "x", "]"}], "2"]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "x", "+", 
               SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "67"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"36", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "x"}], "]"}], " ", 
               RowBox[{"Log", "[", "x", "]"}]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]], "-", 
          FractionBox[
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "x", "+", 
               SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{"Log", "[", "x", "]"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", "x"}], "]"}]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"DELTA", "[", 
         RowBox[{"1", "-", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "CfTrNf"}], "+", 
          FractionBox[
           RowBox[{"8", " ", "CA", " ", "TrNf"}], "3"], "-", 
          RowBox[{
           FractionBox["2", "3"], " ", 
           SuperscriptBox["CA", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"9", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.66652700670405*^9, 3.6665270079087963`*^9}, {
   3.666527089456964*^9, 3.6665270921515913`*^9}, {3.6665272235122337`*^9, 
   3.666527225175477*^9}, 3.6666045494669724`*^9, {3.666604658584145*^9, 
   3.666604659194139*^9}, {3.7323532710285797`*^9, 3.7323532957209463`*^9}, 
   3.732353461199604*^9, {3.769160731481493*^9, 3.769160750018591*^9}, {
   3.769161086937561*^9, 3.769161089558412*^9}, 3.769322310038271*^9, 
   3.769322350789645*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] Q", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, 
   3.667031609687106*^9, 3.667036213265295*^9, {3.769160685168157*^9, 
   3.769160689532105*^9}, {3.769227939162053*^9, 3.769227964075027*^9}, {
   3.769228335809226*^9, 3.7692283378725443`*^9}, 3.769322294466783*^9, {
   3.769322358684188*^9, 3.7693223588421907`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "CF"}], "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", "x"], "-", "2", "+", "x"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Epsilon]", "2"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["CF", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "x"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}], "-", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "x", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
               RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], "x"], 
       "+", 
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", "TrNf", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "x"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], 
            RowBox[{"3", " ", "x"}]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", "CA", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"2", " ", "x"}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "x"}], "]"}]}], "-", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x", "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
           RowBox[{"3", " ", "x"}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "\[Epsilon]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "x"], 
        SuperscriptBox["CF", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"6", " ", "x"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"2", " ", "x"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}], "2"]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"7", " ", "x"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"7", " ", "x"}]}], ")"}], " ", 
              RowBox[{"Log", "[", "x", "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["8", "3"], " ", "TrNf", " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                FractionBox["2", "x"], "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["5", "3"], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", "x"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "9"], " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "56"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"65", " ", "x"}], "-", 
             RowBox[{"88", " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{"36", " ", "x", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "x"}], "]"}]}], "-", 
             FractionBox[
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"Log", "[", 
                    RowBox[{"1", "-", "x"}], "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", "x"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
              "x"], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"36", "+", 
                RowBox[{"15", " ", "x"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "x", "]"}]}], "-", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "x", "]"}], "2"]}], "-", 
             FractionBox[
              RowBox[{"36", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Log", "[", "x", "]"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "x"}], "]"}]}], "+", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], ")"}]}], "x"]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.66652700670405*^9, 3.6665270079087963`*^9}, {
   3.666527089456964*^9, 3.6665270921515913`*^9}, {3.6665272235122337`*^9, 
   3.666527225175477*^9}, 3.6666045494669724`*^9, {3.666604658584145*^9, 
   3.666604659194139*^9}, {3.6670316207085943`*^9, 3.667031641159161*^9}, {
   3.667036230702012*^9, 3.667036263667954*^9}, 3.732353476907461*^9, {
   3.732353530808053*^9, 3.732353531166048*^9}, {3.735552369576557*^9, 
   3.735552369637507*^9}, {3.769227970115481*^9, 3.769227982907331*^9}, {
   3.769228229197743*^9, 3.76922831750428*^9}, {3.769322273188387*^9, 
   3.769322289764481*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["TMD PDFs ", "Section",
 CellChangeTimes->{{3.666523238088394*^9, 3.666523256343513*^9}, {
   3.732357768016199*^9, 3.732357770202182*^9}, 3.732359109162816*^9}],

Cell[TextData[{
 "In this section we recombine NLO and NNLO expressions for TMD PDF.\nThey \
are given by\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "1"}], "]"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["F", 
       RowBox[{"f", "\[LeftArrow]", 
        RowBox[{"f", "'"}]}]], 
      RowBox[{"[", "1", "]"}]], "=", 
     RowBox[{
      SuperscriptBox["\[CapitalPhi]", 
       RowBox[{"[", "1", "]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["S", 
         RowBox[{"[", "1", "]"}]], 
        SuperscriptBox["\[CapitalPhi]", 
         RowBox[{"[", "0", "]"}]]}], "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Z", "f"], 
          RowBox[{"[", "1", "]"}]], "-", 
         SuperscriptBox[
          SubscriptBox["Z", 
           RowBox[{"f", "'"}]], 
          RowBox[{"[", "1", "]"}]]}], ")"}], 
       SuperscriptBox["\[CapitalPhi]", 
        RowBox[{"[", "0", "]"}]]}]}]}]}], TraditionalForm]]],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "2"}], "]"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["F", 
       RowBox[{"f", "\[LeftArrow]", 
        RowBox[{"f", "'"}]}]], 
      RowBox[{"[", "2", "]"}]], "=", 
     RowBox[{
      SuperscriptBox["\[CapitalPhi]", 
       RowBox[{"[", "2", "]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["S", 
         RowBox[{"[", "1", "]"}]], 
        SuperscriptBox["\[CapitalPhi]", 
         RowBox[{"[", "1", "]"}]]}], "2"], "+", 
      RowBox[{
       FractionBox["3", "8"], 
       SuperscriptBox["S", 
        RowBox[{"[", "1", "]"}]], 
       SuperscriptBox["S", 
        RowBox[{"[", "1", "]"}]], 
       SuperscriptBox["\[CapitalPhi]", 
        RowBox[{"[", "0", "]"}]]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["S", 
            RowBox[{"[", "1", "]"}]], 
           SuperscriptBox["S", 
            RowBox[{"[", "1", "]"}]]}], "2"], "+", 
         SuperscriptBox["S", 
          RowBox[{"[", "2", "]"}]]}], ")"}], 
       FractionBox[
        SuperscriptBox["\[CapitalPhi]", 
         RowBox[{"[", "0", "]"}]], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Z", "f"], 
          RowBox[{"[", "1", "]"}]], "-", 
         SuperscriptBox[
          SubscriptBox["Z", 
           RowBox[{"f", "'"}]], 
          RowBox[{"[", "1", "]"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", 
          RowBox[{"[", "1", "]"}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["S", 
            RowBox[{"[", "1", "]"}]], 
           SuperscriptBox["\[CapitalPhi]", 
            RowBox[{"[", "0", "]"}]]}], "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Z", "f"], 
          RowBox[{"[", "2", "]"}]], "-", 
         SuperscriptBox[
          SubscriptBox["Z", 
           RowBox[{"f", "'"}]], 
          RowBox[{"[", "2", "]"}]], "-", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["Z", "f"], 
           RowBox[{"[", "1", "]"}]], 
          SuperscriptBox[
           SubscriptBox["Z", 
            RowBox[{"f", "'"}]], 
           RowBox[{"[", "1", "]"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["Z", 
            RowBox[{"f", "'"}]], 
           RowBox[{"[", "1", "]"}]], 
          SuperscriptBox[
           SubscriptBox["Z", 
            RowBox[{"f", "'"}]], 
           RowBox[{"[", "1", "]"}]]}]}], ")"}], 
       SuperscriptBox["\[CapitalPhi]", 
        RowBox[{"[", "0", "]"}]]}]}]}]}], TraditionalForm]]],
 ",\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", 
     RowBox[{"f", "'"}]], "=", 
    SubscriptBox["Z", 
     RowBox[{"2", ",", "3"}]]}], TraditionalForm]]],
 ". Note that for Linearly Polarized Gluons ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPhi]", 
    RowBox[{"[", "0", "]"}]], TraditionalForm]]],
 "=0.\n\nIn the presented results one can observe the cancelation of \
rapidity-divegences (ln(\[Delta]p))"
}], "Text",
 CellChangeTimes->{{3.666527260494892*^9, 3.6665274642472677`*^9}, {
  3.666527537124927*^9, 3.666527549563635*^9}, {3.666527677901531*^9, 
  3.666527678138229*^9}, {3.66652786807458*^9, 3.666527913623707*^9}, {
  3.666527978823454*^9, 3.666528053200873*^9}, {3.6665280939076767`*^9, 
  3.666528183194318*^9}, {3.666600071540646*^9, 3.666600072298999*^9}, {
  3.769320663670457*^9, 3.769320702946316*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] G", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
  3.7691612120257483`*^9, 3.76916121322149*^9}, {3.7692283664349823`*^9, 
  3.769228370152472*^9}, {3.769321576631423*^9, 3.769321577937031*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{
           RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "-", 
         FractionBox[
          RowBox[{"S1", " ", 
           RowBox[{"\[CapitalPhi]", "[", 
            RowBox[{
             RowBox[{"g", "\[LeftArrow]", "g"}], ",", "0"}], "]"}]}], "2"], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zg", "[", "1", "]"}], "-", 
            RowBox[{"Z3", "[", "1", "]"}]}], ")"}], 
          RowBox[{"\[CapitalPhi]", "[", 
           RowBox[{
            RowBox[{"g", "\[LeftArrow]", "g"}], ",", "0"}], "]"}]}]}], "/.", 
        RowBox[{"CK", "\[Rule]", "CA"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "Lb", ",", 
      RowBox[{"DELTA", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666527490100459*^9, 3.666527532387908*^9}, {
   3.666527594917469*^9, 3.666527716371992*^9}, 3.66652786003537*^9, {
   3.666527920901701*^9, 3.666527927887475*^9}, 3.666528928861704*^9, {
   3.7691611227185993`*^9, 3.769161148299717*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", "CA", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"4", " ", "CA", " ", "L\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "\[Epsilon]"}], 
   "x"]}]], "Output",
 CellChangeTimes->{3.732353906345084*^9, 3.732354533701665*^9, 
  3.769161228682888*^9, 3.769161552970393*^9, 3.769163170740508*^9, 
  3.769226548578927*^9, 3.769231379285016*^9, 3.769251903749045*^9, 
  3.769320718093276*^9, 3.769491344720653*^9, 3.780576018350761*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", " ", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{
           RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "-", 
         FractionBox[
          RowBox[{"S1", " ", 
           RowBox[{"\[CapitalPhi]", "[", 
            RowBox[{
             RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}]}], "2"], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["3", "4"], 
             SuperscriptBox["S1", "2"]}], "-", 
            FractionBox[
             SuperscriptBox["S1", "2"], "2"], "-", "S2"}], ")"}], 
          FractionBox[
           RowBox[{"\[CapitalPhi]", "[", 
            RowBox[{
             RowBox[{"g", "\[LeftArrow]", "g"}], ",", "0"}], "]"}], "2"]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zg", "[", "1", "]"}], "-", 
            RowBox[{"Z3", "[", "1", "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalPhi]", "[", 
             RowBox[{
              RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "-", 
            RowBox[{
             FractionBox["S1", "2"], " ", 
             RowBox[{"\[CapitalPhi]", "[", 
              RowBox[{
               RowBox[{"g", "\[LeftArrow]", "g"}], ",", "0"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zg", "[", "2", "]"}], "-", 
            RowBox[{"Z3", "[", "2", "]"}], "-", 
            RowBox[{
             RowBox[{"Zg", "[", "1", "]"}], 
             RowBox[{"Z3", "[", "1", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"Z3", "[", "1", "]"}], "2"]}], ")"}], 
          RowBox[{"\[CapitalPhi]", "[", 
           RowBox[{
            RowBox[{"g", "\[LeftArrow]", "g"}], ",", "0"}], "]"}]}]}], "/.", 
        RowBox[{"CK", "\[Rule]", "CA"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "L\[Mu]", ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "x", "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666528193218361*^9, 3.6665284019379053`*^9}, {
   3.666528540369749*^9, 3.666528541931628*^9}, {3.666528596314355*^9, 
   3.666528611145926*^9}, {3.6665286539356623`*^9, 3.666528679425953*^9}, {
   3.666528777463818*^9, 3.666528780032238*^9}, 3.666528932201703*^9, {
   3.7323561370570927`*^9, 3.732356150277376*^9}, {3.732357582480817*^9, 
   3.732357589549859*^9}, {3.769161241887843*^9, 3.769161303762225*^9}, {
   3.769231385203772*^9, 3.769231392381254*^9}, {3.769231475633513*^9, 
   3.7692315308651667`*^9}, {3.7692316711545687`*^9, 3.7692316958271437`*^9}, 
   3.769491362749836*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["CA", "2"], " ", 
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"9", " ", "x"}]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"72", " ", "CF", " ", "TrNf", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], "-", 
      RowBox[{"4", " ", "CA", " ", "TrNf", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17"}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["CA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"74", "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"62", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "39"}], "+", 
               RowBox[{"11", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"4", " ", "CA", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "TrNf", " ", "x"}], "+", 
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"19", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", "x", "]"}]}], 
   RowBox[{"3", " ", "x"}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["CA", "2"]}], "+", 
     RowBox[{"8", " ", "CF", " ", "TrNf"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
  RowBox[{"L\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["CA", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"34", "+", 
            RowBox[{"3", " ", "l\[Zeta]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}], 
         "+", 
         RowBox[{"4", " ", "CF", " ", "TrNf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}]}],
         ")"}]}], 
      RowBox[{"3", " ", "x"}]], "-", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["CA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "x"], "-", 
     FractionBox[
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "CF"}], " ", "TrNf", " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["CA", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "x", "]"}]}], "x"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "CA", " ", "TrNf"}], "-", 
         RowBox[{"4", " ", "CF", " ", "TrNf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["CA", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "23"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}]}],
         ")"}]}], 
      RowBox[{"3", " ", "x"}]]}], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["CA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "x"], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "CF"}], " ", "TrNf", " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["CA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "x"]}], "\[Epsilon]"], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["CA", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]], "Output",
 CellChangeTimes->{3.7323553257594633`*^9, 3.732357063234899*^9, 
  3.7323576243339443`*^9, 3.769161701730266*^9, 3.769163275788169*^9, 
  3.7692315508919783`*^9, 3.7692316994150476`*^9, 3.769251908524642*^9, 
  3.769320862419272*^9, 3.769491377255417*^9, 3.780576025771387*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "+", 
    FractionBox[
     RowBox[{"4", " ", "CA", " ", "L\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "\[Epsilon]"}], "x"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CA", "2"], " ", 
       SuperscriptBox["L\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"9", " ", "x"}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72", " ", "CF", " ", "TrNf", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], "-", 
       RowBox[{"4", " ", "CA", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["CA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"74", "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"62", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "39"}], "+", 
                RowBox[{"11", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "TrNf", " ", "x"}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"19", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{"3", " ", "x"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["CA", "2"]}], "+", 
       RowBox[{"8", " ", "CF", " ", "TrNf"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"34", "+", 
              RowBox[{"3", " ", "l\[Zeta]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}],
            "+", 
           RowBox[{"4", " ", "CF", " ", "TrNf", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
             ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", "x"}]], "-", 
       FractionBox[
        RowBox[{"32", " ", 
         SuperscriptBox["CA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "x"], "-", 
       FractionBox[
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "CF"}], " ", "TrNf", " ", "x"}], "+", 
           RowBox[{
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "x", "]"}]}], "x"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "CA", " ", "TrNf"}], "-", 
           RowBox[{"4", " ", "CF", " ", "TrNf", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
             ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", "x"}]]}], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["CA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "x"], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "CF"}], " ", "TrNf", " ", "x"}], "+", 
          RowBox[{
           SuperscriptBox["CA", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "x"]}], "\[Epsilon]"], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["CA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, {3.6666037794036093`*^9, 
   3.6666037801831093`*^9}, 3.6666038710871553`*^9, {3.6666045903497343`*^9, 
   3.666604591774001*^9}, {3.6666047511190443`*^9, 3.6666047521470757`*^9}, {
   3.732353958251211*^9, 3.732353970746498*^9}, 3.732354426093691*^9, {
   3.7323577077519493`*^9, 3.732357722417718*^9}, {3.769161773054646*^9, 
   3.769161781311141*^9}, {3.769161836075232*^9, 3.769161870708517*^9}, {
   3.769163401056512*^9, 3.7691634061032*^9}, {3.769231637156556*^9, 
   3.769231640433811*^9}, {3.7692317144020643`*^9, 3.769231717444306*^9}, {
   3.769251966370887*^9, 3.769251968321302*^9}, {3.769491395073291*^9, 
   3.7694913971948013`*^9}, {3.7805760510660753`*^9, 3.780576054108472*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] Q", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, 
   3.6670316566452303`*^9, 3.667036293081427*^9, {3.769161880739389*^9, 
   3.769161882739327*^9}, {3.7692283737505074`*^9, 3.769228382875866*^9}, {
   3.7692292005115023`*^9, 3.769229200833252*^9}, {3.769321578857142*^9, 
   3.769321580413301*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{
           RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "-", 
         FractionBox[
          RowBox[{"S1", " ", 
           RowBox[{"\[CapitalPhi]", "[", 
            RowBox[{
             RowBox[{"g", "\[LeftArrow]", "q"}], ",", "0"}], "]"}]}], "2"], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zg", "[", "1", "]"}], "-", 
            RowBox[{"Z2", "[", "1", "]"}]}], ")"}], 
          RowBox[{"\[CapitalPhi]", "[", 
           RowBox[{
            RowBox[{"g", "\[LeftArrow]", "q"}], ",", "0"}], "]"}]}]}], "/.", 
        RowBox[{"CK", "\[Rule]", "CA"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "Lb", ",", 
      RowBox[{"DELTA", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.6665270680784903`*^9, 
   3.6665270813449783`*^9}, {3.666527564673554*^9, 3.666527582187051*^9}, {
   3.6665277898748493`*^9, 3.666527818226328*^9}, {3.6670314566054363`*^9, 
   3.6670314865576277`*^9}, {3.66703156170682*^9, 3.667031593278205*^9}, {
   3.667031792229582*^9, 3.667031794484764*^9}, {3.667036298109652*^9, 
   3.667036324980755*^9}, 3.732358672482478*^9, {3.732358758784844*^9, 
   3.732358761047929*^9}, {3.7355523916054077`*^9, 3.7355523920226107`*^9}, {
   3.769228401287602*^9, 3.769228423619327*^9}, {3.76922861937053*^9, 
   3.7692286480509357`*^9}, {3.7692287730791073`*^9, 3.769228819811035*^9}, {
   3.769228857132201*^9, 3.769228860693742*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"4", " ", "CF", " ", "L\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "\[Epsilon]"}], 
   "x"]}]], "Output",
 CellChangeTimes->{3.7692288623539248`*^9, 3.7692521225790787`*^9, 
  3.769320872755679*^9, 3.769491405240633*^9, 3.780576060915004*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{
           RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "-", 
         FractionBox[
          RowBox[{"S1", " ", 
           RowBox[{"\[CapitalPhi]", "[", 
            RowBox[{
             RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}]}], "2"], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["3", "4"], 
             SuperscriptBox["S1", "2"]}], "-", 
            FractionBox[
             SuperscriptBox["S1", "2"], "2"], "-", "S2"}], ")"}], 
          FractionBox[
           RowBox[{"\[CapitalPhi]", "[", 
            RowBox[{
             RowBox[{"g", "\[LeftArrow]", "q"}], ",", "0"}], "]"}], "2"]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zg", "[", "1", "]"}], "-", 
            RowBox[{"Z2", "[", "1", "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalPhi]", "[", 
             RowBox[{
              RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "-", 
            RowBox[{
             FractionBox["S1", "2"], " ", 
             RowBox[{"\[CapitalPhi]", "[", 
              RowBox[{
               RowBox[{"g", "\[LeftArrow]", "q"}], ",", "0"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Zg", "[", "2", "]"}], "-", 
            RowBox[{"Z2", "[", "2", "]"}], "-", 
            RowBox[{
             RowBox[{"Zg", "[", "1", "]"}], 
             RowBox[{"Z2", "[", "1", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"Z2", "[", "1", "]"}], "2"]}], ")"}], 
          RowBox[{"\[CapitalPhi]", "[", 
           RowBox[{
            RowBox[{"g", "\[LeftArrow]", "q"}], ",", "0"}], "]"}]}]}], "/.", 
        RowBox[{"CK", "\[Rule]", "CA"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "L\[Mu]", ",", 
      RowBox[{"DELTA", "[", "_", "]"}], ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "x", "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666526496776766*^9, 3.666526532642737*^9}, {
   3.6665266281238213`*^9, 3.6665266292899923`*^9}, {3.6665268576796722`*^9, 
   3.6665268686130657`*^9}, {3.6665270680784903`*^9, 
   3.6665270813449783`*^9}, {3.666527564673554*^9, 3.666527582187051*^9}, {
   3.6665277898748493`*^9, 3.666527818226328*^9}, {3.6670314566054363`*^9, 
   3.6670314865576277`*^9}, {3.66703156170682*^9, 3.667031593278205*^9}, {
   3.667031792229582*^9, 3.667031794484764*^9}, {3.667036298109652*^9, 
   3.667036324980755*^9}, 3.732358672482478*^9, {3.732358758784844*^9, 
   3.732358761047929*^9}, {3.7355523916054077`*^9, 3.7355523920226107`*^9}, {
   3.769228401287602*^9, 3.769228423619327*^9}, {3.76922861937053*^9, 
   3.7692286480509357`*^9}, {3.7692287730791073`*^9, 3.769228819811035*^9}, {
   3.769228857132201*^9, 3.769228860693742*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", "CA", " ", "CF", " ", 
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"32", " ", "TrNf"}], "+", 
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{"44", "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"36", " ", "x"}]}], ")"}]}], "+", 
      RowBox[{"36", " ", "CF", " ", "x"}]}], ")"}]}], 
   RowBox[{"9", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"8", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], " ", "CA"}], "+", 
      RowBox[{"3", " ", "CF"}], "+", 
      RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x"}], "]"}]}], 
   RowBox[{"3", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "x"}], "]"}], "2"]}], "x"], "+", 
  FractionBox[
   RowBox[{"4", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], " ", "CF", " ", "x"}], "+", 
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"5", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", "x", "]"}]}], "x"], "+", 
  RowBox[{"4", " ", "CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "CA"}], "+", "CF"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "CF"}], " ", "x"}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "x"}], ")"}]}]}], ")"}]}], "x"], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["CF", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "x"], "+", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CF", " ", "x"}], "-", 
        RowBox[{"2", " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "x"]}], "\[Epsilon]"], "+", 
  RowBox[{"L\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "TrNf"}], "-", 
         RowBox[{"3", " ", "CF", " ", "x"}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{"32", "+", 
            RowBox[{"3", " ", "l\[Zeta]"}], "+", 
            RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"3", " ", "x"}]], "-", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["CF", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "x"], "+", 
     RowBox[{"16", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{"CF", "-", 
        FractionBox[
         RowBox[{"2", " ", "CA", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "x"]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"16", " ", "CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]], "Output",
 CellChangeTimes->{{3.7692286399417877`*^9, 3.7692286485692577`*^9}, 
   3.769228747341979*^9, 3.769228837043998*^9, 3.769229151544414*^9, 
   3.769252218667691*^9, 3.769320936207099*^9, 3.7694914127704363`*^9, 
   3.780576064658905*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "+", 
    FractionBox[
     RowBox[{"4", " ", "CF", " ", "L\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "\[Epsilon]"}], "x"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", "CF", " ", 
       SuperscriptBox["L\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", " ", "TrNf"}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"44", "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"36", " ", "x"}]}], ")"}]}], "+", 
        RowBox[{"36", " ", "CF", " ", "x"}]}], ")"}]}], 
     RowBox[{"9", " ", "x"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "CA"}], "+", 
        RowBox[{"3", " ", "CF"}], "+", 
        RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], 
     RowBox[{"3", " ", "x"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}], "2"]}], "x"], "+", 
    FractionBox[
     RowBox[{"4", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "CF", " ", "x"}], "+", 
        RowBox[{"2", " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "x"], "+", 
    RowBox[{"4", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "CA"}], "+", "CF"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "CF"}], " ", "x"}], "+", 
          RowBox[{"CA", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "x"}], ")"}]}]}], ")"}]}], "x"], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["CF", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "x"], "+", 
      FractionBox[
       RowBox[{"8", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"CF", " ", "x"}], "-", 
          RowBox[{"2", " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "x"]}], "\[Epsilon]"], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "TrNf"}], "-", 
           RowBox[{"3", " ", "CF", " ", "x"}], "+", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{"32", "+", 
              RowBox[{"3", " ", "l\[Zeta]"}], "+", 
              RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", "x"}]], "-", 
       FractionBox[
        RowBox[{"32", " ", 
         SuperscriptBox["CF", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "x"], "+", 
       RowBox[{"16", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{"CF", "-", 
          FractionBox[
           RowBox[{"2", " ", "CA", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}], "x"]}], ")"}], " ", 
        RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"16", " ", "CA", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7693209736229267`*^9, 3.7693210184698277`*^9}, {
  3.769491434778179*^9, 3.769491436930067*^9}, {3.780576074422943*^9, 
  3.780576074834157*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["matching of TMD PDFs", "Section",
 CellChangeTimes->{{3.666523247000657*^9, 3.666523257903491*^9}}],

Cell[TextData[{
 "In this section perform the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"small", "-", 
    SubscriptBox["b", "T"]}], TraditionalForm]]],
 " matching NLO and NNLO expressions for TMD PDF.\nThey are given by\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "1"}], "]"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["C", 
       RowBox[{"f", "\[LeftArrow]", 
        RowBox[{"f", "'"}]}]], 
      RowBox[{"[", "1", "]"}]], "=", 
     RowBox[{
      SuperscriptBox["F", 
       RowBox[{"[", "1", "]"}]], "-", 
      RowBox[{
       SuperscriptBox["f", 
        RowBox[{"[", "1", "]"}]], "\[CircleTimes]", 
       SuperscriptBox["C", 
        RowBox[{"[", "0", "]"}]]}]}]}]}], TraditionalForm]]],
 ",\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"f", " ", "\[LeftArrow]", " ", 
       RowBox[{"f", "'"}]}], ",", " ", "2"}], "]"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["C", 
       RowBox[{"f", "\[LeftArrow]", 
        RowBox[{"f", "'"}]}]], 
      RowBox[{"[", "2", "]"}]], "=", 
     RowBox[{
      SuperscriptBox["F", 
       RowBox[{"[", "2", "]"}]], "-", 
      RowBox[{
       SubscriptBox["\[Sum]", "r"], 
       RowBox[{
        SuperscriptBox["C", 
         RowBox[{"[", "1", "]"}]], "\[CircleTimes]", 
        SuperscriptBox["f", 
         RowBox[{"[", "1", "]"}]]}]}], "-", 
      RowBox[{
       SuperscriptBox["f", 
        RowBox[{"[", "2", "]"}]], "\[CircleTimes]", 
       SuperscriptBox["C", 
        RowBox[{"[", "0", "]"}]]}]}]}]}], TraditionalForm]]],
 ",\nIn the presented results one can observe the cancelation all divergent \
parts.\nThe convolutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["C", 
     RowBox[{"[", "1", "]"}]], "\[CircleTimes]", 
    SuperscriptBox["f", 
     RowBox[{"[", "1", "]"}]]}], TraditionalForm]]],
 " for each case presented by variables CggTIMESfgg, CgqTIMESfqg, CgqTIMESfqq\
\nFor Linearly Polarized Gluons ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["C", 
     RowBox[{"[", "0", "]"}]], "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.666527260494892*^9, 3.6665274642472677`*^9}, {
  3.666527537124927*^9, 3.666527549563635*^9}, {3.666527677901531*^9, 
  3.666527678138229*^9}, {3.66652786807458*^9, 3.666527913623707*^9}, {
  3.666527978823454*^9, 3.666528053200873*^9}, {3.6665280939076767`*^9, 
  3.666528183194318*^9}, {3.666529023736155*^9, 3.666529182769951*^9}, {
  3.6665294846548758`*^9, 3.666529484655035*^9}, {3.666529541826391*^9, 
  3.6665295822327557`*^9}, {3.666615203089282*^9, 3.6666152039053173`*^9}, {
  3.769321597366535*^9, 3.769321731533387*^9}, {3.76932179519978*^9, 
  3.76932181540075*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] G", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, {
  3.769229215765687*^9, 3.769229235730048*^9}, {3.769321584474362*^9, 
  3.769321585754711*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "0"}], "]"}], "=", "0"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.769321038117939*^9, 3.769321061081443*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "-", " ", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "*", 
         RowBox[{"Cpdf", "[", 
          RowBox[{
           RowBox[{"g", "\[LeftArrow]", "g"}], ",", "0"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "Lb", ",", 
      RowBox[{"DELTA", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666527490100459*^9, 3.666527532387908*^9}, {
   3.666527594917469*^9, 3.666527716371992*^9}, 3.66652786003537*^9, {
   3.666527920901701*^9, 3.666527927887475*^9}, 3.666528928861704*^9, {
   3.666529164412096*^9, 3.66652923084398*^9}, {3.769161921903453*^9, 
   3.769161951358335*^9}, {3.769321076001422*^9, 3.769321076207349*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CA", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]], "Output",
 CellChangeTimes->{3.666603612907983*^9, 3.732357778426958*^9, 
  3.7691619526633253`*^9, 3.7691634158549147`*^9, 3.769226581301753*^9, 
  3.769231727705868*^9, 3.76925165765515*^9, 3.769252065788608*^9, 
  3.769252244793529*^9, 3.769321079496008*^9, 3.769491453066369*^9, 
  3.780576109701157*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CggTIMESfgg", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "CA", " ", "L\[Mu]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "TrNf"}], "+", 
             RowBox[{"CA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "23"}], "-", 
                RowBox[{"4", " ", "x"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"12", " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}]}], "+", 
          RowBox[{"12", " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", "x"}]]}], "-", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "TrNf"}], "+", 
            RowBox[{"CA", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "23"}], "-", 
               RowBox[{"4", " ", "x"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", "CA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"12", " ", "CA", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
      RowBox[{"3", " ", "x", " ", "\[Epsilon]"}]]}], ")"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.666529319421754*^9, 3.666529339337447*^9}, {
   3.666529372728335*^9, 3.666529381693912*^9}, 3.666529488902519*^9, {
   3.666615190638383*^9, 3.666615191453391*^9}, {3.732357839304469*^9, 
   3.732357844505739*^9}, {3.7323580382625113`*^9, 3.7323580389294147`*^9}, {
   3.7691619623431892`*^9, 3.76916196829279*^9}, {3.769162072657929*^9, 
   3.76916208585324*^9}, {3.769163906327547*^9, 3.7691639235328703`*^9}, {
   3.769251614567299*^9, 3.769251616545329*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CgqTIMESfqg", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"16", " ", "CF", " ", "TrNf", " ", "L\[Mu]"}], 
     RowBox[{"3", " ", "x"}]], "-", 
    RowBox[{"8", " ", "CF", " ", "TrNf", " ", "L\[Mu]", " ", "x"}], "+", 
    RowBox[{
     FractionBox["8", "3"], " ", "CF", " ", "TrNf", " ", "L\[Mu]", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"8", " ", "CF", " ", "TrNf", " ", "L\[Mu]", " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"16", " ", "CF", " ", "TrNf"}], 
       RowBox[{"3", " ", "x"}]], "-", 
      RowBox[{"8", " ", "CF", " ", "TrNf", " ", "x"}], "+", 
      FractionBox[
       RowBox[{"8", " ", "CF", " ", "TrNf", " ", 
        SuperscriptBox["x", "2"]}], "3"], "+", 
      RowBox[{"8", " ", "CF", " ", "TrNf", " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], "\[Epsilon]"]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.769161971874091*^9, 3.7691619815473213`*^9}, 
   3.76916210260305*^9, {3.769163449903273*^9, 3.769163455523651*^9}, {
   3.769251629000387*^9, 3.769251642251115*^9}, {3.780576147623458*^9, 
   3.7805761588545847`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "-", 
     "CggTIMESfgg", "-", 
     RowBox[{"2", "CgqTIMESfqg"}], "-", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "*", 
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "0"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DELTA", "[", "_", "]"}], ",", "L\[Mu]", ",", "l\[Zeta]", ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "x", "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666528193218361*^9, 3.6665284019379053`*^9}, {
   3.666528540369749*^9, 3.666528541931628*^9}, {3.666528596314355*^9, 
   3.666528611145926*^9}, {3.6665286539356623`*^9, 3.666528679425953*^9}, {
   3.666528777463818*^9, 3.666528780032238*^9}, 3.666528932201703*^9, {
   3.666529355992948*^9, 3.666529448856105*^9}, 3.6665294918898563`*^9, {
   3.666615196610259*^9, 3.6666151977754097`*^9}, {3.769162108777145*^9, 
   3.769162138078579*^9}, {3.769163466667609*^9, 3.769163468066712*^9}, 
   3.769165450099177*^9, {3.769166155405265*^9, 3.769166173541095*^9}, {
   3.769166654294004*^9, 3.76916668740657*^9}, {3.769231736715308*^9, 
   3.769231774621161*^9}, {3.769321087965822*^9, 3.769321088362512*^9}, 
   3.769491475391479*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["CA", "2"], " ", 
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"9", " ", "x"}]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"72", " ", "CF", " ", "TrNf", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], "-", 
      RowBox[{"4", " ", "CA", " ", "TrNf", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17"}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["CA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"74", "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"62", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "39"}], "+", 
               RowBox[{"11", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"4", " ", "CA", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "TrNf", " ", "x"}], "+", 
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"19", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", "x", "]"}]}], 
   RowBox[{"3", " ", "x"}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["CA", "2"]}], "+", 
     RowBox[{"8", " ", "CF", " ", "TrNf"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
  RowBox[{"L\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["CA", "2"], " ", "l\[Zeta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "CA", " ", "TrNf"}], "-", 
         RowBox[{"4", " ", "CF", " ", "TrNf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["CA", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}]}],
         ")"}]}], 
      RowBox[{"3", " ", "x"}]], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["CA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "x"], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "CF"}], " ", "TrNf", " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["CA", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "x", "]"}]}], "x"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["CA", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]], "Output",
 CellChangeTimes->{
  3.73235794736875*^9, 3.732358052102921*^9, 3.769162536370344*^9, 
   3.769163681508944*^9, 3.769164791660223*^9, 3.769165862589961*^9, 
   3.769166382026729*^9, 3.7691669090904703`*^9, {3.769231761450659*^9, 
   3.7692317815927773`*^9}, 3.7692520725395308`*^9, 3.769321095630468*^9, {
   3.769491469389583*^9, 3.769491478108914*^9}, 3.7805761235632153`*^9, 
   3.780576167106745*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "=", 
   FractionBox[
    RowBox[{"4", " ", "CA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CA", "2"], " ", 
       SuperscriptBox["L\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"9", " ", "x"}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72", " ", "CF", " ", "TrNf", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], "-", 
       RowBox[{"4", " ", "CA", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["CA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"74", "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"62", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "39"}], "+", 
                RowBox[{"11", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "TrNf", " ", "x"}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"19", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{"3", " ", "x"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["CA", "2"]}], "+", 
       RowBox[{"8", " ", "CF", " ", "TrNf"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CA", "2"], " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "CA", " ", "TrNf"}], "-", 
           RowBox[{"4", " ", "CF", " ", "TrNf", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
             ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", "x"}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "x"], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "CF"}], " ", "TrNf", " ", "x"}], "+", 
           RowBox[{
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "x", "]"}]}], "x"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["CA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6666039119999237`*^9, 
   3.666603912852078*^9}, 3.6666047880012608`*^9, {3.732357904931665*^9, 
   3.732357914282918*^9}, {3.732358133242526*^9, 3.732358147953349*^9}, {
   3.769166989845826*^9, 3.769167050885784*^9}, {3.769231796262464*^9, 
   3.769231798974134*^9}, {3.769252089325008*^9, 3.769252093725943*^9}, {
   3.769491492658194*^9, 3.769491494621118*^9}, {3.7805761843764277`*^9, 
   3.780576187107164*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] Q ", "Subsection",
 CellChangeTimes->{{3.666526471194154*^9, 3.6665264894490957`*^9}, 
   3.667031805197007*^9, 3.6670363421467333`*^9, {3.7691670726259336`*^9, 
   3.769167077477686*^9}, {3.769229221774867*^9, 3.7692292317682533`*^9}, {
   3.76923071032965*^9, 3.769230710533596*^9}, {3.769321589084806*^9, 
   3.769321591185664*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "0"}], "]"}], "=", "0"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.769321107683708*^9, 3.7693211197965603`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "-", " ", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "*", 
         "0"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "Lb", ",", 
      RowBox[{"DELTA", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666527490100459*^9, 3.666527532387908*^9}, {
   3.666527594917469*^9, 3.666527716371992*^9}, 3.66652786003537*^9, {
   3.666527920901701*^9, 3.666527927887475*^9}, 3.666528928861704*^9, {
   3.666529164412096*^9, 3.66652923084398*^9}, {3.667031810714356*^9, 
   3.667031817337637*^9}, {3.6670363474691277`*^9, 3.667036352596897*^9}, {
   3.7692292416773357`*^9, 3.769229258709033*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]], "Output",
 CellChangeTimes->{3.732358163412898*^9, 3.7323587711996*^9, 
  3.735552443089971*^9, 3.7692292601253138`*^9, 3.769252109385129*^9, 
  3.7692522583020077`*^9, 3.7693211222415524`*^9, 3.769491500792933*^9, 
  3.780576198324041*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CggTIMESfgq", "=", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "CA", " ", "CF", " ", "L\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"6", " ", "x"}], "+", 
         SuperscriptBox["x", "2"], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], "x"], "+", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"6", " ", "x"}], "+", 
         SuperscriptBox["x", "2"], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
      RowBox[{"x", " ", "\[Epsilon]"}]]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CgqTIMESfqq", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["CF", "2"], " ", "L\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x", "-", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], "x"]}], 
     "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CF", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x", "-", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"x", " ", "\[Epsilon]"}]]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666529319421754*^9, 3.666529339337447*^9}, {
   3.666529372728335*^9, 3.666529381693912*^9}, 3.666529488902519*^9, {
   3.666615190638383*^9, 3.666615191453391*^9}, 3.6670318315050783`*^9, 
   3.667031876698325*^9, 3.667036359163965*^9, {3.769229274323926*^9, 
   3.769229344971681*^9}, {3.769251699316593*^9, 3.769251711267583*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "-", 
     "CggTIMESfgq", "-", "CgqTIMESfqq", "-", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "*", 
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "0"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"L\[Mu]", ",", "l\[Zeta]", ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "x", "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.666528193218361*^9, 3.6665284019379053`*^9}, {
   3.666528540369749*^9, 3.666528541931628*^9}, {3.666528596314355*^9, 
   3.666528611145926*^9}, {3.6665286539356623`*^9, 3.666528679425953*^9}, {
   3.666528777463818*^9, 3.666528780032238*^9}, 3.666528932201703*^9, {
   3.666529355992948*^9, 3.666529448856105*^9}, 3.6665294918898563`*^9, {
   3.666615196610259*^9, 3.6666151977754097`*^9}, {3.667031839043151*^9, 
   3.6670318431751957`*^9}, {3.6670363629169416`*^9, 
   3.6670363732182426`*^9}, {3.732358197921224*^9, 3.7323581986845093`*^9}, {
   3.732358784263796*^9, 3.732358784737011*^9}, {3.76922935173479*^9, 
   3.769229383717812*^9}, {3.769229419308771*^9, 3.7692294351763*^9}, {
   3.7692302745260077`*^9, 3.7692302920901537`*^9}, {3.769321130489972*^9, 
   3.76932113744318*^9}, 3.769491534451392*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", "CA", " ", "CF", " ", 
     SuperscriptBox["L\[Mu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"32", " ", "TrNf"}], "+", 
      RowBox[{"CA", " ", 
       RowBox[{"(", 
        RowBox[{"44", "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"36", " ", "x"}]}], ")"}]}], "+", 
      RowBox[{"36", " ", "CF", " ", "x"}]}], ")"}]}], 
   RowBox[{"9", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"8", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], " ", "CA"}], "+", 
      RowBox[{"3", " ", "CF"}], "+", 
      RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "x"}], "]"}]}], 
   RowBox[{"3", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "x"}], "]"}], "2"]}], "x"], "+", 
  FractionBox[
   RowBox[{"4", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], " ", "CF", " ", "x"}], "+", 
      RowBox[{"2", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"5", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", "x", "]"}]}], "x"], "+", 
  RowBox[{"4", " ", "CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "CA"}], "+", "CF"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
  RowBox[{"L\[Mu]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "CA", " ", "CF", " ", "l\[Zeta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "+", 
     FractionBox[
      RowBox[{"4", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "TrNf"}], "-", 
         RowBox[{"3", " ", "CF", " ", "x"}], "+", 
         RowBox[{"CA", " ", 
          RowBox[{"(", 
           RowBox[{"43", "+", 
            RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"3", " ", "x"}]], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["CF", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "x"], "+", 
     FractionBox[
      RowBox[{"8", " ", "CF", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"CF", " ", "x"}], "-", 
         RowBox[{"2", " ", "CA", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "x", "]"}]}], "x"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"16", " ", "CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]], "Output",
 CellChangeTimes->{{3.732358177429294*^9, 3.7323582040356207`*^9}, {
   3.7323587763346167`*^9, 3.732358785967865*^9}, 3.735552455813058*^9, 
   3.769229921877322*^9, 3.769230409359147*^9, 3.769251750078557*^9, 
   3.769252289565143*^9, 3.769321161820176*^9, {3.76949151373704*^9, 
   3.7694915367765217`*^9}, 3.780576207429991*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   FractionBox[
    RowBox[{"4", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", "CF", " ", 
       SuperscriptBox["L\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", " ", "TrNf"}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"44", "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"36", " ", "x"}]}], ")"}]}], "+", 
        RowBox[{"36", " ", "CF", " ", "x"}]}], ")"}]}], 
     RowBox[{"9", " ", "x"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "CA"}], "+", 
        RowBox[{"3", " ", "CF"}], "+", 
        RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], 
     RowBox[{"3", " ", "x"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}], "2"]}], "x"], "+", 
    FractionBox[
     RowBox[{"4", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "CF", " ", "x"}], "+", 
        RowBox[{"2", " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "x"], "+", 
    RowBox[{"4", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "CA"}], "+", "CF"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "CA", " ", "CF", " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "TrNf"}], "-", 
           RowBox[{"3", " ", "CF", " ", "x"}], "+", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{"43", "+", 
              RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", "x"}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "x"], "+", 
       FractionBox[
        RowBox[{"8", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CF", " ", "x"}], "-", 
           RowBox[{"2", " ", "CA", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "x", "]"}]}], "x"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"16", " ", "CA", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6666039119999237`*^9, 
   3.666603912852078*^9}, 3.6666047880012608`*^9, {3.667031887880513*^9, 
   3.667031904756567*^9}, {3.667036366423154*^9, 3.667036383023346*^9}, {
   3.732358808239181*^9, 3.7323588119662647`*^9}, {3.735552474144003*^9, 
   3.735552475189633*^9}, {3.769230212310421*^9, 3.769230215574494*^9}, {
   3.76923067278789*^9, 3.76923069840837*^9}, {3.769252306105239*^9, 
   3.76925230967386*^9}, {3.769491544531581*^9, 3.7694915540976553`*^9}, {
   3.780576219317669*^9, 3.780576219796534*^9}}]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final expressions", "Chapter",
 CellChangeTimes->{{3.666523176970332*^9, 3.6665231894241877`*^9}}],

Cell[TextData[{
 "The coefficient functions for lpTMD PDF given by variables Cpdf[f \
\[LeftArrow] f, n]\nCpdf[f \[LeftArrow] f, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"n", "]"}], "=", 
    SubscriptBox["\[Sum]", 
     RowBox[{"m", ",", "l"}]]}], TraditionalForm]]],
 " Cpdf[f \[LeftArrow] f, n,m,l] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["L", "\[Mu]"], 
     RowBox[{"m", "-", "l"}]], 
    SuperscriptBox[
     SubscriptBox["l", "\[Zeta]"], "l"]}], TraditionalForm]]],
 "\n\t\t= Exp[-D ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"L\[Zeta]", "]"}], 
    SubscriptBox["\[Sum]", "m"]}], TraditionalForm]]],
 "Cpdf[f \[LeftArrow] f, n,m] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["L", "\[Mu]"], "m"], TraditionalForm]]],
 "\n\t\t\n",
 StyleBox["Note:",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 " expression for finite part presented in the article are simplfied by means \
of various relations for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Li", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.666529731961976*^9, 3.666529812065494*^9}, {
   3.66652986250604*^9, 3.666529895260254*^9}, {3.6665300248445187`*^9, 
   3.666530132785396*^9}, {3.6666085123817377`*^9, 3.6666085790830717`*^9}, 
   3.735637001227798*^9, {3.7715024105488462`*^9, 3.771502428285907*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Matching coefficients for lpTMD PDF", "Subsubtitle",
 CellChangeTimes->{{3.6705605609261513`*^9, 3.67056056351602*^9}, {
  3.7715024668630342`*^9, 3.7715024669214783`*^9}}],

Cell[CellGroupData[{

Cell["G \[LeftArrow] G", "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.6705604663135347`*^9, 3.670560479600338*^9}, {
   3.769230721511035*^9, 3.769230728322776*^9}, {3.769321827119693*^9, 
   3.769321827997012*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "=", 
   FractionBox[
    RowBox[{"4", " ", "CA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CA", "2"], " ", 
       SuperscriptBox["L\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"9", " ", "x"}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72", " ", "CF", " ", "TrNf", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], "-", 
       RowBox[{"4", " ", "CA", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["CA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"74", "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"62", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "39"}], "+", 
                RowBox[{"11", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "TrNf", " ", "x"}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"19", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{"3", " ", "x"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["CA", "2"]}], "+", 
       RowBox[{"8", " ", "CF", " ", "TrNf"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CA", "2"], " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "CA", " ", "TrNf"}], "-", 
           RowBox[{"4", " ", "CF", " ", "TrNf", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
             ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", "x"}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "x"], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "CF"}], " ", "TrNf", " ", "x"}], "+", 
           RowBox[{
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "x", "]"}]}], "x"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["CA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.670560466313732*^9, 
   3.67056047960054*^9}, {3.732358846824682*^9, 3.73235885481419*^9}, {
   3.732358893253421*^9, 3.732358909248661*^9}, {3.769226645574424*^9, 
   3.769226690341297*^9}, 3.7692267248969584`*^9, {3.769231825163396*^9, 
   3.769231844436414*^9}, {3.7692523313437366`*^9, 3.769252357188526*^9}, {
   3.76949157042481*^9, 3.769491582912746*^9}, 3.780576237708913*^9, 
   3.7805762722334557`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] Q", "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667031924269277*^9, 3.667036410211421*^9, 
   3.6705604663448553`*^9, 3.67056050626512*^9, {3.769226633082159*^9, 
   3.7692266374896727`*^9}, {3.7692266683343887`*^9, 3.769226670163044*^9}, {
   3.769230730510573*^9, 3.769230738443719*^9}, {3.7692308133738537`*^9, 
   3.769230813668252*^9}, {3.7693218326946383`*^9, 3.7693218330440683`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   FractionBox[
    RowBox[{"4", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", "CF", " ", 
       SuperscriptBox["L\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", " ", "TrNf"}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"44", "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"36", " ", "x"}]}], ")"}]}], "+", 
        RowBox[{"36", " ", "CF", " ", "x"}]}], ")"}]}], 
     RowBox[{"9", " ", "x"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "CA"}], "+", 
        RowBox[{"3", " ", "CF"}], "+", 
        RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], 
     RowBox[{"3", " ", "x"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}], "2"]}], "x"], "+", 
    FractionBox[
     RowBox[{"4", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "CF", " ", "x"}], "+", 
        RowBox[{"2", " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "x"], "+", 
    RowBox[{"4", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "CA"}], "+", "CF"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "CA", " ", "CF", " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "TrNf"}], "-", 
           RowBox[{"3", " ", "CF", " ", "x"}], "+", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{"43", "+", 
              RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", "x"}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "x"], "+", 
       FractionBox[
        RowBox[{"8", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CF", " ", "x"}], "-", 
           RowBox[{"2", " ", "CA", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "x", "]"}]}], "x"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"16", " ", "CA", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6666039119999237`*^9, 
   3.666603912852078*^9}, 3.6666047880012608`*^9, {3.667031887880513*^9, 
   3.667031904756567*^9}, {3.667036366423154*^9, 3.667036383023346*^9}, 
   3.670560466348345*^9, 3.670560506265318*^9, 3.732358865721362*^9, {
   3.732358934665989*^9, 3.732358935194923*^9}, {3.735552505332782*^9, 
   3.73555254521458*^9}, {3.769230748337583*^9, 3.769230789384347*^9}, {
   3.769252381481268*^9, 3.769252405896433*^9}, {3.769491599350423*^9, 
   3.7694916117630253`*^9}, {3.780576241896948*^9, 3.78057625729182*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for lpTMD PDF (logarithmical part)", "Subsubtitle",
 CellChangeTimes->{{3.666523285336323*^9, 3.66652329561666*^9}, {
  3.771502468123262*^9, 3.771502468174835*^9}}],

Cell[CellGroupData[{

Cell["G \[LeftArrow] G", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.769226838209342*^9, 3.7692268441683493`*^9}, {
   3.769230816349584*^9, 3.769230819701586*^9}, {3.769321837056404*^9, 
   3.769321837655435*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.7692267926109343`*^9, 3.769226831541381*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952723378*^9, {
   3.769226771424739*^9, 3.769226797899001*^9}, {3.7692268327116413`*^9, 
   3.769226846473895*^9}, 3.769231854876226*^9, 3.7692524194539022`*^9, 
   3.769491625268406*^9, 3.780576283304943*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952723378*^9, {
   3.769226771424739*^9, 3.769226797899001*^9}, {3.7692268327116413`*^9, 
   3.769226846473895*^9}, 3.769231854876226*^9, 3.7692524194539022`*^9, 
   3.769491625268406*^9, 3.7805762833180447`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952723378*^9, {
   3.769226771424739*^9, 3.769226797899001*^9}, {3.7692268327116413`*^9, 
   3.769226846473895*^9}, 3.769231854876226*^9, 3.7692524194539022`*^9, 
   3.769491625268406*^9, 3.780576283327186*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}, {
  3.769226803320437*^9, 3.7692268061652193`*^9}, {3.7692268516174498`*^9, 
  3.769226856309885*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.732358960526979*^9, 3.769226776238583*^9, 3.7692268065813017`*^9, 
   3.7692268568315887`*^9, 3.7692318565250587`*^9, 3.769252421599598*^9, 
   3.769491627280157*^9, 3.780576285092935*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.732358960526979*^9, 3.769226776238583*^9, 3.7692268065813017`*^9, 
   3.7692268568315887`*^9, 3.7692318565250587`*^9, 3.769252421599598*^9, 
   3.769491627280157*^9, 3.7805762851148233`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "4", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "4", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "4", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "3", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "3", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "3", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "2", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "2", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.769226809345402*^9, 
  3.7692268171209297`*^9}, {3.769226868551056*^9, 3.769226945014374*^9}, {
  3.769226997453066*^9, 3.769227092692865*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.7805762872471037`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287262929*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287280291*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287293219*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287303094*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.7805762873126173`*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["CA", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    FractionBox["4", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287322199*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["CA", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"8", "-", 
    FractionBox["8", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287331493*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287340757*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"16", " ", "CA", " ", "TrNf", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
    RowBox[{"3", " ", "x"}]]}], "+", 
  FractionBox[
   RowBox[{"16", " ", "CF", " ", "TrNf", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"3", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CA", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"45", "-", 
      RowBox[{"41", " ", "x"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", "x"}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287347848*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287354961*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}, {
  3.769227130433012*^9, 3.769227200751184*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974440814*^9, 
  3.769227202023134*^9, 3.769231867529234*^9, 3.769252428673373*^9, 
  3.769491635181531*^9, 3.780576291470483*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974440814*^9, 
  3.769227202023134*^9, 3.769231867529234*^9, 3.769252428673373*^9, 
  3.769491635181531*^9, 3.780576291493536*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["CA", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"4", "-", 
    FractionBox["4", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974440814*^9, 
  3.769227202023134*^9, 3.769231867529234*^9, 3.769252428673373*^9, 
  3.769491635181531*^9, 3.780576291511451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"16", " ", "CA", " ", "TrNf", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
    RowBox[{"3", " ", "x"}]]}], "+", 
  FractionBox[
   RowBox[{"16", " ", "CF", " ", "TrNf", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"3", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CA", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"45", "-", 
      RowBox[{"41", " ", "x"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", "x"}]]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974440814*^9, 
  3.769227202023134*^9, 3.769231867529234*^9, 3.769252428673373*^9, 
  3.769491635181531*^9, 3.780576291527019*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667031950718417*^9, 3.667036442793496*^9, {
   3.76922675265775*^9, 3.769226755291544*^9}, {3.76923082485005*^9, 
   3.769230832023128*^9}, {3.7692311950843363`*^9, 3.7692311953939047`*^9}, {
   3.769321842920891*^9, 3.769321843400957*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.6670319550408993`*^9, 3.667031960656526*^9}, {3.66703644982161*^9, 
   3.6670364611487827`*^9}, {3.769230838659342*^9, 3.769230863394237*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558362664*^9, 
   3.769230865066678*^9, 3.7692524430650053`*^9, 3.7694916411854343`*^9, 
   3.7805763009282303`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558362664*^9, 
   3.769230865066678*^9, 3.7692524430650053`*^9, 3.7694916411854343`*^9, 
   3.780576300951139*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558362664*^9, 
   3.769230865066678*^9, 3.7692524430650053`*^9, 3.7694916411854343`*^9, 
   3.780576300968622*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}, {
  3.667031962851905*^9, 3.667031966823382*^9}, {3.667036464367115*^9, 
  3.667036472765153*^9}, {3.76923086827908*^9, 3.769230882611641*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.667031967198997*^9, 3.6670364731266613`*^9, 3.73235899463596*^9, 
   3.735552560396344*^9, 3.769230884618188*^9, 3.769252445023899*^9, 
   3.76949164338304*^9, 3.78057630273394*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.667031967198997*^9, 3.6670364731266613`*^9, 3.73235899463596*^9, 
   3.735552560396344*^9, 3.769230884618188*^9, 3.769252445023899*^9, 
   3.76949164338304*^9, 3.780576302747079*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.667031968990511*^9, 
  3.66703198450841*^9}, {3.667036476483027*^9, 3.667036511070642*^9}, {
  3.769230895864017*^9, 3.769231055050539*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763059485617`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763059677687`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763059820223`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.780576305995528*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.780576306009506*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763060223503`*^9}],

Cell[BoxData[
 RowBox[{"CA", " ", "CF", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    FractionBox["4", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763060351763`*^9}],

Cell[BoxData[
 RowBox[{"CA", " ", "CF", " ", 
  RowBox[{"(", 
   RowBox[{"8", "-", 
    FractionBox["8", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763060483027`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.780576306061775*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["CF", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "x", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        FractionBox["4", "x"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"32", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
       RowBox[{"3", " ", "x"}]]}], "+", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "43"}], "+", 
         RowBox[{"40", " ", "x"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
      RowBox[{"3", " ", "x"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.780576306075577*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763060901117`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}, {
  3.667031989851852*^9, 3.667031996725111*^9}, {3.66703651587853*^9, 
  3.66703652988475*^9}, {3.769231096094858*^9, 3.7692311021324673`*^9}, {
  3.769231133524213*^9, 3.769231179007422*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567157687*^9, 
  3.769231182544476*^9, 3.769252454231385*^9, 3.7694916551710377`*^9, 
  3.780576309543262*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567157687*^9, 
  3.769231182544476*^9, 3.769252454231385*^9, 3.7694916551710377`*^9, 
  3.780576309565282*^9}],

Cell[BoxData[
 RowBox[{"CA", " ", "CF", " ", 
  RowBox[{"(", 
   RowBox[{"4", "-", 
    FractionBox["4", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567157687*^9, 
  3.769231182544476*^9, 3.769252454231385*^9, 3.7694916551710377`*^9, 
  3.78057630957835*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["CF", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], "x"]}], 
  "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"32", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
       RowBox[{"3", " ", "x"}]]}], "+", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "43"}], "+", 
         RowBox[{"40", " ", "x"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
      RowBox[{"3", " ", "x"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567157687*^9, 
  3.769231182544476*^9, 3.769252454231385*^9, 3.7694916551710377`*^9, 
  3.780576309591907*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for lpTMD PDF (finite part)", "Subsubtitle",
 CellChangeTimes->{{3.666523287816202*^9, 3.666523296488254*^9}, {
  3.771502468993702*^9, 3.7715024690659323`*^9}}],

Cell[CellGroupData[{

Cell["G \[LeftArrow] G", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.769231203423848*^9, 3.7692312057341003`*^9}, {
   3.769231238810803*^9, 3.769231240767728*^9}, {3.769321849323882*^9, 
   3.769321849508524*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
     RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}, {3.769227239692546*^9, 
   3.769227250272703*^9}, {3.769492531564538*^9, 3.7694925352923613`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CA", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.669457449455123*^9, 3.732359015913961*^9, 
   3.769227254297102*^9, 3.7692318803295*^9, 3.7692524600010757`*^9, 
   3.7694916615517187`*^9, 3.769492536043952*^9, 3.780576319463545*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf", ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}, {3.769227259846637*^9, 3.769227276429682*^9}, {
  3.769492549593317*^9, 3.7694925657089252`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CA", " ", "TrNf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"9", " ", "x"}]]}], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"Log", "[", "x", "]"}]}], "3"]}], ")"}]}], "+", 
  RowBox[{"TrNf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "CF", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], "x"], "+", 
     RowBox[{"8", " ", "CF", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["CA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"74", "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"62", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "39"}], "+", 
               RowBox[{"11", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"9", " ", "x"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["76", "3"], "+", 
        FractionBox["16", "x"]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "x"}], "]"}]}], "x"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, 3.6694574495607967`*^9, 3.73235901870788*^9, 
   3.7692272824118156`*^9, 3.7692318854093533`*^9, 3.769252462568687*^9, 
   3.769491663447487*^9, {3.7694925439205713`*^9, 3.769492566542207*^9}, 
   3.780576322865638*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667032007077035*^9, 3.6670364450493793`*^9, {
   3.769227303527899*^9, 3.769227306248487*^9}, {3.769231231670046*^9, 
   3.7692312443801613`*^9}, {3.7692313081673183`*^9, 3.769231308398097*^9}, {
   3.7693218534855337`*^9, 3.769321854833397*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
     RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}, {3.667032011056267*^9, 
   3.667032012967457*^9}, {3.667036543521961*^9, 3.667036551449029*^9}, {
   3.769231255408218*^9, 3.769231262178009*^9}, {3.76949244357458*^9, 
   3.7694924870420637`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.667032013426894*^9, 3.669457449945071*^9, 
   3.732359035206347*^9, 3.735552600177174*^9, 3.7692312647838993`*^9, 
   3.769252467291119*^9, 3.769491676419526*^9, {3.7694924445479107`*^9, 
   3.7694924882442627`*^9}, 3.78057633651131*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "CF", ",", "TrNf", ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}, {3.667032015321705*^9, 3.667032053001979*^9}, {
  3.667036548076096*^9, 3.667036566859168*^9}, {3.769231270074842*^9, 
  3.7692312763423443`*^9}, {3.769492497662902*^9, 3.769492509013481*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"32", " ", "CF", " ", "TrNf", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], 
    RowBox[{"9", " ", "x"}]]}], "+", 
  RowBox[{
   SuperscriptBox["CF", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}], "+", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}], "2"]}], ")"}]}], "x"]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{"CA", " ", "CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "44"}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"36", " ", "x"}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"9", " ", "x"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"40", "+", 
        FractionBox["16", "x"]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "x"}], "]"}]}], "x"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, {3.66703201905721*^9, 3.667032053646823*^9}, 
   3.667036567585935*^9, 3.669457450022709*^9, 3.73235903785211*^9, 
   3.7355526028955812`*^9, 3.769231284158252*^9, 3.769252493669856*^9, {
   3.769491682281052*^9, 3.7694916871557293`*^9}, 3.7694925097705307`*^9, 
   3.7805763381608953`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{236, Automatic}, {Automatic, 50}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1111, 17, 183, "Text"],
Cell[1671, 39, 720, 14, 159, "Text"],
Cell[2394, 55, 298, 5, 70, "Text"],
Cell[2695, 62, 1651, 40, 486, "Text"],
Cell[4349, 104, 2796, 90, 970, "Text"],
Cell[CellGroupData[{
Cell[7170, 198, 155, 2, 144, "Chapter"],
Cell[CellGroupData[{
Cell[7350, 204, 188, 2, 142, "Section"],
Cell[7541, 208, 1296, 33, 315, "Text"],
Cell[8840, 243, 1542, 45, 246, "Input"],
Cell[10385, 290, 902, 29, 246, "Input"],
Cell[11290, 321, 3095, 92, 316, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[14422, 418, 173, 2, 108, "Section"],
Cell[14598, 422, 504, 13, 240, "Text"],
Cell[15105, 437, 3323, 93, 471, "Input"],
Cell[18431, 532, 125, 2, 72, "Input"],
Cell[18559, 536, 7821, 209, 1203, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[26417, 750, 206, 3, 108, "Section"],
Cell[26626, 755, 790, 19, 210, "Text"],
Cell[CellGroupData[{
Cell[27441, 778, 255, 3, 97, "Subsection"],
Cell[27699, 783, 8464, 237, 940, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36200, 1025, 534, 7, 97, "Subsection"],
Cell[36737, 1034, 7178, 193, 1021, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[43964, 1233, 175, 2, 108, "Section"],
Cell[44142, 1237, 645, 17, 160, "Text"],
Cell[CellGroupData[{
Cell[44812, 1258, 251, 3, 97, "Subsection"],
Cell[45066, 1263, 9350, 258, 1167, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54453, 1526, 376, 5, 97, "Subsection"],
Cell[54832, 1533, 7902, 210, 1251, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[62783, 1749, 166, 2, 108, "Section"],
Cell[62952, 1753, 4923, 153, 504, "Text"],
Cell[CellGroupData[{
Cell[67900, 1910, 253, 3, 97, "Subsection"],
Cell[CellGroupData[{
Cell[68178, 1917, 1466, 39, 219, "Input"],
Cell[69647, 1958, 617, 16, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70301, 1979, 3198, 82, 493, "Input"],
Cell[73502, 2063, 5718, 180, 627, "Output"]
}, Open  ]],
Cell[79235, 2246, 7190, 208, 921, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86462, 2459, 356, 5, 97, "Subsection"],
Cell[CellGroupData[{
Cell[86843, 2468, 2051, 47, 219, "Input"],
Cell[88897, 2517, 483, 14, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89417, 2536, 3476, 86, 493, "Input"],
Cell[92896, 2624, 4562, 143, 529, "Output"]
}, Open  ]],
Cell[97473, 2770, 5400, 164, 705, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[102922, 2940, 105, 1, 108, "Section"],
Cell[103030, 2943, 2926, 85, 381, "Text"],
Cell[CellGroupData[{
Cell[105981, 3032, 204, 3, 97, "Subsection"],
Cell[106188, 3037, 230, 7, 72, "Input"],
Cell[CellGroupData[{
Cell[106443, 3048, 1238, 31, 120, "Input"],
Cell[107684, 3081, 451, 10, 93, "Output"]
}, Open  ]],
Cell[108150, 3094, 2746, 73, 291, "Input"],
Cell[110899, 3169, 1173, 28, 226, "Input"],
Cell[CellGroupData[{
Cell[112097, 3201, 1695, 39, 120, "Input"],
Cell[113795, 3242, 4502, 139, 432, "Output"]
}, Open  ]],
Cell[118312, 3384, 5356, 156, 693, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[123705, 3545, 356, 5, 76, "Subsection"],
Cell[124064, 3552, 232, 7, 72, "Input"],
Cell[CellGroupData[{
Cell[124321, 3563, 1190, 30, 120, "Input"],
Cell[125514, 3595, 383, 9, 93, "Output"]
}, Open  ]],
Cell[125912, 3607, 2622, 74, 381, "Input"],
Cell[CellGroupData[{
Cell[128559, 3685, 1711, 38, 120, "Input"],
Cell[130273, 3725, 3865, 118, 427, "Output"]
}, Open  ]],
Cell[134153, 3846, 4897, 139, 585, "Input"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139111, 3992, 104, 1, 144, "Chapter"],
Cell[139218, 3995, 1472, 46, 304, "Text"],
Cell[CellGroupData[{
Cell[140715, 4045, 178, 2, 66, "Subsubtitle"],
Cell[CellGroupData[{
Cell[140918, 4051, 330, 5, 142, "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[141251, 4058, 5404, 157, 693, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[146692, 4220, 527, 7, 142, "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}],
Cell[147222, 4229, 4969, 140, 585, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[152240, 4375, 193, 2, 66, "Subsubtitle"],
Cell[CellGroupData[{
Cell[152458, 4381, 277, 4, 142, "Section"],
Cell[CellGroupData[{
Cell[152760, 4389, 1563, 43, 171, "Input"],
Cell[154326, 4434, 361, 5, 72, "Output"],
Cell[154690, 4441, 363, 5, 72, "Output"],
Cell[155056, 4448, 361, 5, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155454, 4458, 1015, 28, 124, "Input"],
Cell[156472, 4488, 292, 4, 72, "Output"],
Cell[156767, 4494, 294, 4, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157098, 4503, 6031, 183, 834, "Input"],
Cell[163132, 4688, 333, 5, 72, "Output"],
Cell[163468, 4695, 331, 5, 72, "Output"],
Cell[163802, 4702, 331, 5, 72, "Output"],
Cell[164136, 4709, 331, 5, 72, "Output"],
Cell[164470, 4716, 331, 5, 72, "Output"],
Cell[164804, 4723, 333, 5, 72, "Output"],
Cell[165140, 4730, 468, 11, 93, "Output"],
Cell[165611, 4743, 448, 10, 93, "Output"],
Cell[166062, 4755, 331, 5, 72, "Output"],
Cell[166396, 4762, 1527, 44, 193, "Output"],
Cell[167926, 4808, 331, 5, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168294, 4818, 2452, 70, 444, "Input"],
Cell[170749, 4890, 208, 3, 72, "Output"],
Cell[170960, 4895, 208, 3, 72, "Output"],
Cell[171171, 4900, 325, 8, 93, "Output"],
Cell[171499, 4910, 1404, 42, 193, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172952, 4958, 371, 5, 142, "Section"],
Cell[CellGroupData[{
Cell[173348, 4967, 1660, 44, 171, "Input"],
Cell[175011, 5013, 336, 5, 72, "Output"],
Cell[175350, 5020, 334, 5, 72, "Output"],
Cell[175687, 5027, 334, 5, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176058, 5037, 1056, 28, 124, "Input"],
Cell[177117, 5067, 285, 4, 72, "Output"],
Cell[177405, 5073, 286, 4, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177728, 5082, 5996, 183, 636, "Input"],
Cell[183727, 5267, 388, 6, 72, "Output"],
Cell[184118, 5275, 388, 6, 72, "Output"],
Cell[184509, 5283, 388, 6, 72, "Output"],
Cell[184900, 5291, 386, 6, 72, "Output"],
Cell[185289, 5299, 386, 6, 72, "Output"],
Cell[185678, 5307, 388, 6, 72, "Output"],
Cell[186069, 5315, 512, 11, 93, "Output"],
Cell[186584, 5328, 492, 10, 93, "Output"],
Cell[187079, 5340, 386, 6, 72, "Output"],
Cell[187468, 5348, 1491, 43, 193, "Output"],
Cell[188962, 5393, 388, 6, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189387, 5404, 2580, 72, 234, "Input"],
Cell[191970, 5478, 258, 4, 72, "Output"],
Cell[192231, 5484, 258, 4, 72, "Output"],
Cell[192492, 5490, 361, 8, 93, "Output"],
Cell[192856, 5500, 1522, 47, 201, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[194439, 5554, 189, 2, 66, "Subsubtitle"],
Cell[CellGroupData[{
Cell[194653, 5560, 277, 4, 142, "Section"],
Cell[CellGroupData[{
Cell[194955, 5568, 833, 18, 72, "Input"],
Cell[195791, 5588, 503, 10, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196331, 5603, 943, 24, 120, "Input"],
Cell[197277, 5629, 2563, 77, 297, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[199889, 5712, 377, 5, 108, "Section"],
Cell[CellGroupData[{
Cell[200291, 5721, 932, 20, 72, "Input"],
Cell[201226, 5743, 556, 11, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201819, 5759, 1034, 25, 120, "Input"],
Cell[202856, 5786, 2724, 80, 397, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> MathFilesForPubl/LinPolNNLO-short.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     77696,       2204]
NotebookOptionsPosition[     73292,       2066]
NotebookOutlinePosition[     73831,       2085]
CellTagsIndexPosition[     73788,       2082]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["D. Gutierrez-Reyes, S. Leal-Gomez, I.Scimemi, \
A.Vladimirov\nLinearly polarized gluons at next-to-next-to leading order and \
the Higgs transverse momentum distribution\nbased on arXiv:1907.03780",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.666522273154051*^9, 3.666522362542626*^9}, {
  3.6665229892646303`*^9, 3.666523024653749*^9}, {3.6665230617999897`*^9, 
  3.666523130209692*^9}, {3.667109858035441*^9, 3.6671098600105543`*^9}, {
  3.7323436592051363`*^9, 3.732343690742332*^9}, {3.732344063301085*^9, 
  3.732344070514181*^9}, {3.732366037478148*^9, 3.732366040229745*^9}, {
  3.732366101731572*^9, 3.732366105290853*^9}, {3.7355504779383497`*^9, 
  3.735550523812539*^9}, {3.735636811687252*^9, 3.735636819927343*^9}, {
  3.735637261946917*^9, 3.735637303473515*^9}, {3.769160073500944*^9, 
  3.769160110835844*^9}, {3.769322576902698*^9, 3.769322601238977*^9}, {
  3.771502235666254*^9, 3.771502318307638*^9}, {3.771591948403007*^9, 
  3.771591951544034*^9}, {3.7805765021275263`*^9, 3.78057650505865*^9}},
 FontSize->16,
 FontWeight->"Bold",
 Background->GrayLevel[0.85]],

Cell[TextData[{
 "Abstract:\nThis file contains the results of calculation of the matching \
coefficients of Linearly Polarized Gluon TMD PDF (lpTMD PDF) onto unpolarized \
PDF.\nThis is ",
 StyleBox["short",
  FontWeight->"Bold"],
 " version, that includes only final results."
}], "Text",
 CellChangeTimes->{{3.667109863303109*^9, 3.66710988221012*^9}, {
  3.667109932378805*^9, 3.667109980122349*^9}, {3.73234369917393*^9, 
  3.73234370897092*^9}, {3.735550531396453*^9, 3.7355506020806847`*^9}, {
  3.735636828754879*^9, 3.7356368370176888`*^9}, {3.769160117451413*^9, 
  3.7691601688018637`*^9}, {3.7715026323608913`*^9, 3.771502638472652*^9}, {
  3.780576426117928*^9, 3.780576436343473*^9}},
 FontSize->14,
 Background->RGBColor[1, 0.85, 0.85]],

Cell["VERSION:1.1", "Text",
 CellChangeTimes->{{3.667109986302854*^9, 3.6671100518020563`*^9}, {
  3.6694513096130533`*^9, 3.669451315963746*^9}, {3.6705600485353203`*^9, 
  3.670560048995565*^9}, {3.780576443104604*^9, 3.780576443176414*^9}},
 FontWeight->"Bold",
 Background->RGBColor[1, 0.5, 0]],

Cell[TextData[{
 StyleBox["Table of content :",
  FontSize->16],
 "\n\t\n",
 StyleBox["Final expressions ",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[":",
  FontSize->14],
 " ",
 StyleBox["(expressions for matching coefficients, including Logarithmical \
part)",
  FontSlant->"Italic"],
 "\n\t1.Matching coefficients for lpTMD PDF (complete expression)\n\t\
2.Matching coefficients for lpTMD PDF (logarithmical part)\n\t3.Matching \
coefficients for lpTMD PDF (finite part)"
}], "Text",
 CellChangeTimes->{{3.666522402900646*^9, 3.666522580118088*^9}, {
  3.666522616872328*^9, 3.6665227159658012`*^9}, {3.666522807361539*^9, 
  3.6665229661900167`*^9}, {3.6665232748712187`*^9, 3.666523280494338*^9}, {
  3.6671098021621723`*^9, 3.667109836666388*^9}, {3.732343735473826*^9, 
  3.732343771268531*^9}, {3.735550634175967*^9, 3.735550787707921*^9}, {
  3.735550831558222*^9, 3.735550941157395*^9}, {3.769160177838806*^9, 
  3.769160213912866*^9}, {3.769319757804901*^9, 3.7693197597935953`*^9}, {
  3.769322620599916*^9, 3.769322637074452*^9}, {3.769493482167555*^9, 
  3.76949348300219*^9}, {3.771502336712288*^9, 3.771502373740391*^9}, {
  3.780576453593067*^9, 3.78057645536832*^9}},
 Background->GrayLevel[0.85]],

Cell[TextData[{
 "List of variables:\n\ncoupling constant:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"as", "=", 
    FractionBox[
     SuperscriptBox["g", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], "2"]]}], TraditionalForm]]],
 "\n\nDimension regularization:\n\[Epsilon]=",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"4", "-", "d"}], "2"], TraditionalForm]]],
 ",  d=4-2\[Epsilon]\n\ncolor factors:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"CF", "=", 
    RowBox[{
     SubscriptBox["C", "F"], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["N", "c"], "2"], "-", "1"}], 
      RowBox[{"2", 
       SubscriptBox["N", "c"]}]]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"CA", "=", 
    RowBox[{
     SubscriptBox["C", "A"], "=", 
     SubscriptBox["N", "c"]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"TrNf", "=", 
    RowBox[{
     SubscriptBox["T", "r"], 
     SubscriptBox["N", "f"]}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"TR", "=", 
    SubscriptBox["T", "r"]}], TraditionalForm]]],
 "\n\nLogarithms:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"L\[Mu]", " ", "=", " ", 
    RowBox[{"ln", "(", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["b", "T"], "2"], 
       SuperscriptBox["\[Mu]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["e", 
        RowBox[{
         RowBox[{"-", "2"}], 
         SubscriptBox["\[Gamma]", "E"]}]]}]], ")"}]}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"l\[Zeta]", "=", 
    RowBox[{"ln", "(", 
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], "\[Zeta]"], ")"}]}], TraditionalForm]]],
 "\n\nSpecial function:\nDELTA[x] is Dirac delta-function\n\nPLUS \
Distributions:\nThrough all the file the following convention for \
plus-distributions is used:\nOnly the singular at x\[Rule]1 part of \
expression should be \
\[OpenCurlyDoubleQuote]plus\[CloseCurlyDoubleQuote]-regulated.\nI.e.\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "[", "x", "]"}], "=", 
    RowBox[{
     RowBox[{"fr", "[", "x", "]"}], "+", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"fs", "[", "x", "]"}], ")"}], "+"], " "}]}], TraditionalForm]]],
 "\nwhere\nfs[x]=Series[f[x],{x,1,-1}]\nfr[x]=f[x]-fs[x]"
}], "Text",
 CellChangeTimes->{{3.666523380018053*^9, 3.66652351861016*^9}, {
   3.6665237481337748`*^9, 3.666523767023068*^9}, {3.6665240093546886`*^9, 
   3.666524177869463*^9}, {3.666526946342763*^9, 3.666526970191567*^9}, {
   3.666614785299432*^9, 3.6666147888319273`*^9}, {3.670560074675117*^9, 
   3.67056027032362*^9}, {3.732343783263648*^9, 3.732343783492807*^9}, 
   3.735636863098029*^9},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Final expressions", "Chapter",
 CellChangeTimes->{{3.666523176970332*^9, 3.6665231894241877`*^9}}],

Cell[TextData[{
 "The coefficient functions for lpTMD PDF given by variables Cpdf[f \
\[LeftArrow] f, n]\nCpdf[f \[LeftArrow] f, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"n", "]"}], "=", 
    SubscriptBox["\[Sum]", 
     RowBox[{"m", ",", "l"}]]}], TraditionalForm]]],
 " Cpdf[f \[LeftArrow] f, n,m,l] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["L", "\[Mu]"], 
     RowBox[{"m", "-", "l"}]], 
    SuperscriptBox[
     SubscriptBox["l", "\[Zeta]"], "l"]}], TraditionalForm]]],
 "\n\t\t= Exp[-D ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"L\[Zeta]", "]"}], 
    SubscriptBox["\[Sum]", "m"]}], TraditionalForm]]],
 "Cpdf[f \[LeftArrow] f, n,m] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["L", "\[Mu]"], "m"], TraditionalForm]]],
 "\n\t\t\n",
 StyleBox["Note:",
  FontSize->16,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 " expression for finite part presented in the article are simplfied by means \
of various relations for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Li", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.666529731961976*^9, 3.666529812065494*^9}, {
   3.66652986250604*^9, 3.666529895260254*^9}, {3.6665300248445187`*^9, 
   3.666530132785396*^9}, {3.6666085123817377`*^9, 3.6666085790830717`*^9}, 
   3.735637001227798*^9, {3.7715024105488462`*^9, 3.771502428285907*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Matching coefficients for lpTMD PDF", "Subsubtitle",
 CellChangeTimes->{{3.6705605609261513`*^9, 3.67056056351602*^9}, {
  3.7715024668630342`*^9, 3.7715024669214783`*^9}}],

Cell[CellGroupData[{

Cell["G \[LeftArrow] G", "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.6705604663135347`*^9, 3.670560479600338*^9}, {
   3.769230721511035*^9, 3.769230728322776*^9}, {3.769321827119693*^9, 
   3.769321827997012*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "=", 
   FractionBox[
    RowBox[{"4", " ", "CA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["CA", "2"], " ", 
       SuperscriptBox["L\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"9", " ", "x"}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72", " ", "CF", " ", "TrNf", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], "-", 
       RowBox[{"4", " ", "CA", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["CA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"74", "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"62", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "39"}], "+", 
                RowBox[{"11", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "TrNf", " ", "x"}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"19", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{"3", " ", "x"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["CA", "2"]}], "+", 
       RowBox[{"8", " ", "CF", " ", "TrNf"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["CA", "2"], " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "CA", " ", "TrNf"}], "-", 
           RowBox[{"4", " ", "CF", " ", "TrNf", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
             ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", "x"}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "x"], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "CF"}], " ", "TrNf", " ", "x"}], "+", 
           RowBox[{
            SuperscriptBox["CA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "x", "]"}]}], "x"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["CA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.670560466313732*^9, 
   3.67056047960054*^9}, {3.732358846824682*^9, 3.73235885481419*^9}, {
   3.732358893253421*^9, 3.732358909248661*^9}, {3.769226645574424*^9, 
   3.769226690341297*^9}, 3.7692267248969584`*^9, {3.769231825163396*^9, 
   3.769231844436414*^9}, {3.7692523313437366`*^9, 3.769252357188526*^9}, {
   3.76949157042481*^9, 3.769491582912746*^9}, 3.780576237708913*^9, 
   3.7805762722334557`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] Q", "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667031924269277*^9, 3.667036410211421*^9, 
   3.6705604663448553`*^9, 3.67056050626512*^9, {3.769226633082159*^9, 
   3.7692266374896727`*^9}, {3.7692266683343887`*^9, 3.769226670163044*^9}, {
   3.769230730510573*^9, 3.769230738443719*^9}, {3.7692308133738537`*^9, 
   3.769230813668252*^9}, {3.7693218326946383`*^9, 3.7693218330440683`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "=", 
   FractionBox[
    RowBox[{"4", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", "CF", " ", 
       SuperscriptBox["L\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", " ", "TrNf"}], "+", 
        RowBox[{"CA", " ", 
         RowBox[{"(", 
          RowBox[{"44", "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"36", " ", "x"}]}], ")"}]}], "+", 
        RowBox[{"36", " ", "CF", " ", "x"}]}], ")"}]}], 
     RowBox[{"9", " ", "x"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "CA"}], "+", 
        RowBox[{"3", " ", "CF"}], "+", 
        RowBox[{"4", " ", "TrNf"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], 
     RowBox[{"3", " ", "x"}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"CA", "-", "CF"}], ")"}], " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}], "2"]}], "x"], "+", 
    FractionBox[
     RowBox[{"4", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "CF", " ", "x"}], "+", 
        RowBox[{"2", " ", "CA", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "x"], "+", 
    RowBox[{"4", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "CA"}], "+", "CF"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
    RowBox[{"L\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "CA", " ", "CF", " ", "l\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"], "+", 
       FractionBox[
        RowBox[{"4", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "TrNf"}], "-", 
           RowBox[{"3", " ", "CF", " ", "x"}], "+", 
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{"43", "+", 
              RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", "x"}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["CF", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], "x"], "+", 
       FractionBox[
        RowBox[{"8", " ", "CF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CF", " ", "x"}], "-", 
           RowBox[{"2", " ", "CA", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "x", "]"}]}], "x"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"16", " ", "CA", " ", "CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x"}], "]"}]}], "x"]}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6666039119999237`*^9, 
   3.666603912852078*^9}, 3.6666047880012608`*^9, {3.667031887880513*^9, 
   3.667031904756567*^9}, {3.667036366423154*^9, 3.667036383023346*^9}, 
   3.670560466348345*^9, 3.670560506265318*^9, 3.732358865721362*^9, {
   3.732358934665989*^9, 3.732358935194923*^9}, {3.735552505332782*^9, 
   3.73555254521458*^9}, {3.769230748337583*^9, 3.769230789384347*^9}, {
   3.769252381481268*^9, 3.769252405896433*^9}, {3.769491599350423*^9, 
   3.7694916117630253`*^9}, {3.780576241896948*^9, 3.78057625729182*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for lpTMD PDF (logarithmical part)", "Subsubtitle",
 CellChangeTimes->{{3.666523285336323*^9, 3.66652329561666*^9}, {
  3.771502468123262*^9, 3.771502468174835*^9}}],

Cell[CellGroupData[{

Cell["G \[LeftArrow] G", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.769226838209342*^9, 3.7692268441683493`*^9}, {
   3.769230816349584*^9, 3.769230819701586*^9}, {3.769321837056404*^9, 
   3.769321837655435*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.7692267926109343`*^9, 3.769226831541381*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952723378*^9, {
   3.769226771424739*^9, 3.769226797899001*^9}, {3.7692268327116413`*^9, 
   3.769226846473895*^9}, 3.769231854876226*^9, 3.7692524194539022`*^9, 
   3.769491625268406*^9, 3.780576283304943*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952723378*^9, {
   3.769226771424739*^9, 3.769226797899001*^9}, {3.7692268327116413`*^9, 
   3.769226846473895*^9}, 3.769231854876226*^9, 3.7692524194539022`*^9, 
   3.769491625268406*^9, 3.7805762833180447`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.732358952723378*^9, {
   3.769226771424739*^9, 3.769226797899001*^9}, {3.7692268327116413`*^9, 
   3.769226846473895*^9}, 3.769231854876226*^9, 3.7692524194539022`*^9, 
   3.769491625268406*^9, 3.780576283327186*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}, {
  3.769226803320437*^9, 3.7692268061652193`*^9}, {3.7692268516174498`*^9, 
  3.769226856309885*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.732358960526979*^9, 3.769226776238583*^9, 3.7692268065813017`*^9, 
   3.7692268568315887`*^9, 3.7692318565250587`*^9, 3.769252421599598*^9, 
   3.769491627280157*^9, 3.780576285092935*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.732358960526979*^9, 3.769226776238583*^9, 3.7692268065813017`*^9, 
   3.7692268568315887`*^9, 3.7692318565250587`*^9, 3.769252421599598*^9, 
   3.769491627280157*^9, 3.7805762851148233`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "4", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "4", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "4", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "3", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "3", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "3", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "2", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "2", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.769226809345402*^9, 
  3.7692268171209297`*^9}, {3.769226868551056*^9, 3.769226945014374*^9}, {
  3.769226997453066*^9, 3.769227092692865*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.7805762872471037`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287262929*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287280291*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287293219*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287303094*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.7805762873126173`*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["CA", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    FractionBox["4", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287322199*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["CA", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"8", "-", 
    FractionBox["8", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287331493*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287340757*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"16", " ", "CA", " ", "TrNf", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
    RowBox[{"3", " ", "x"}]]}], "+", 
  FractionBox[
   RowBox[{"16", " ", "CF", " ", "TrNf", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"3", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CA", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"45", "-", 
      RowBox[{"41", " ", "x"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", "x"}]]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287347848*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.732358966528867*^9, 3.76922709683564*^9, 3.769231860751521*^9, 
   3.769252423282362*^9, 3.769491628856537*^9, 3.780576287354961*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}, {
  3.769227130433012*^9, 3.769227200751184*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974440814*^9, 
  3.769227202023134*^9, 3.769231867529234*^9, 3.769252428673373*^9, 
  3.769491635181531*^9, 3.780576291470483*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974440814*^9, 
  3.769227202023134*^9, 3.769231867529234*^9, 3.769252428673373*^9, 
  3.769491635181531*^9, 3.780576291493536*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["CA", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"4", "-", 
    FractionBox["4", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974440814*^9, 
  3.769227202023134*^9, 3.769231867529234*^9, 3.769252428673373*^9, 
  3.769491635181531*^9, 3.780576291511451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"16", " ", "CA", " ", "TrNf", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
    RowBox[{"3", " ", "x"}]]}], "+", 
  FractionBox[
   RowBox[{"16", " ", "CF", " ", "TrNf", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"3", " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["CA", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"45", "-", 
      RowBox[{"41", " ", "x"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", "x"}]]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.732358974440814*^9, 
  3.769227202023134*^9, 3.769231867529234*^9, 3.769252428673373*^9, 
  3.769491635181531*^9, 3.780576291527019*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667031950718417*^9, 3.667036442793496*^9, {
   3.76922675265775*^9, 3.769226755291544*^9}, {3.76923082485005*^9, 
   3.769230832023128*^9}, {3.7692311950843363`*^9, 3.7692311953939047`*^9}, {
   3.769321842920891*^9, 3.769321843400957*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], ",", 
    RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.6670319550408993`*^9, 3.667031960656526*^9}, {3.66703644982161*^9, 
   3.6670364611487827`*^9}, {3.769230838659342*^9, 3.769230863394237*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558362664*^9, 
   3.769230865066678*^9, 3.7692524430650053`*^9, 3.7694916411854343`*^9, 
   3.7805763009282303`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558362664*^9, 
   3.769230865066678*^9, 3.7692524430650053`*^9, 3.7694916411854343`*^9, 
   3.780576300951139*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, 3.667031961066085*^9, 
   3.667036462014995*^9, 3.73235899133465*^9, 3.735552558362664*^9, 
   3.769230865066678*^9, 3.7692524430650053`*^9, 3.7694916411854343`*^9, 
   3.780576300968622*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "2"}], "]"}], "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
    SuperscriptBox["L\[Mu]", "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
      RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", "L\[Mu]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6665303039689198`*^9, 3.666530337287774*^9}, {
  3.667031962851905*^9, 3.667031966823382*^9}, {3.667036464367115*^9, 
  3.667036472765153*^9}, {3.76923086827908*^9, 3.769230882611641*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.667031967198997*^9, 3.6670364731266613`*^9, 3.73235899463596*^9, 
   3.735552560396344*^9, 3.769230884618188*^9, 3.769252445023899*^9, 
   3.76949164338304*^9, 3.78057630273394*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6665303066966743`*^9, 3.6665303272298727`*^9}, 
   3.667031967198997*^9, 3.6670364731266613`*^9, 3.73235899463596*^9, 
   3.735552560396344*^9, 3.769230884618188*^9, 3.769252445023899*^9, 
   3.76949164338304*^9, 3.780576302747079*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
    SuperscriptBox["L\[Mu]", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "3"], "l\[Zeta]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "4", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Cpdf", "[", 
     RowBox[{
      RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
    RowBox[{
     SuperscriptBox["L\[Mu]", "2"], " ", 
     SuperscriptBox["l\[Zeta]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["L\[Mu]", "2"], "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "3", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", 
       SuperscriptBox["l\[Zeta]", "2"]}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Cpdf", "[", 
       RowBox[{
        RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], ",", 
      RowBox[{"L\[Mu]", " ", "l\[Zeta]"}]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "2", ",", "2"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", 
      SuperscriptBox["l\[Zeta]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "1", ",", "0"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], ",", "L\[Mu]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "1", ",", "1"}], "]"}],
   "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], ",", "l\[Zeta]"}], " ", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.667031968990511*^9, 
  3.66703198450841*^9}, {3.667036476483027*^9, 3.667036511070642*^9}, {
  3.769230895864017*^9, 3.769231055050539*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763059485617`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763059677687`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763059820223`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.780576305995528*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.780576306009506*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763060223503`*^9}],

Cell[BoxData[
 RowBox[{"CA", " ", "CF", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    FractionBox["4", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763060351763`*^9}],

Cell[BoxData[
 RowBox[{"CA", " ", "CF", " ", 
  RowBox[{"(", 
   RowBox[{"8", "-", 
    FractionBox["8", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763060483027`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.780576306061775*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["CF", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "x", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        FractionBox["4", "x"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"32", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
       RowBox[{"3", " ", "x"}]]}], "+", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "43"}], "+", 
         RowBox[{"40", " ", "x"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
      RowBox[{"3", " ", "x"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.780576306075577*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.6670319850987883`*^9, 3.6670365115778637`*^9, 3.732358997796492*^9, 
   3.735552562666295*^9, 3.769231082637847*^9, 3.7692524466536407`*^9, 
   3.769491646339164*^9, 3.7805763060901117`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "4"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "4"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "3"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "2"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "1"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cpdf", "[", 
        RowBox[{
         RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
       RowBox[{"l\[Zeta]", "\[Rule]", "L\[Mu]"}]}], ",", 
      SuperscriptBox["L\[Mu]", "1"]}], " ", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"CF", ",", "CA", ",", "TrNf"}], "}"}], ",", "Simplify"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.666530687891862*^9, 3.666530723879724*^9}, {
  3.667031989851852*^9, 3.667031996725111*^9}, {3.66703651587853*^9, 
  3.66703652988475*^9}, {3.769231096094858*^9, 3.7692311021324673`*^9}, {
  3.769231133524213*^9, 3.769231179007422*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567157687*^9, 
  3.769231182544476*^9, 3.769252454231385*^9, 3.7694916551710377`*^9, 
  3.780576309543262*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567157687*^9, 
  3.769231182544476*^9, 3.769252454231385*^9, 3.7694916551710377`*^9, 
  3.780576309565282*^9}],

Cell[BoxData[
 RowBox[{"CA", " ", "CF", " ", 
  RowBox[{"(", 
   RowBox[{"4", "-", 
    FractionBox["4", "x"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567157687*^9, 
  3.769231182544476*^9, 3.769252454231385*^9, 3.7694916551710377`*^9, 
  3.78057630957835*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["CF", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], "x"]}], 
  "+", 
  RowBox[{"CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"32", " ", "TrNf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
       RowBox[{"3", " ", "x"}]]}], "+", 
     FractionBox[
      RowBox[{"4", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "43"}], "+", 
         RowBox[{"40", " ", "x"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"Log", "[", "x", "]"}]}]}], ")"}]}], 
      RowBox[{"3", " ", "x"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.666530725445065*^9, 3.667031997613927*^9, 
  3.66703653037444*^9, 3.7323590029188547`*^9, 3.735552567157687*^9, 
  3.769231182544476*^9, 3.769252454231385*^9, 3.7694916551710377`*^9, 
  3.780576309591907*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching coefficients for lpTMD PDF (finite part)", "Subsubtitle",
 CellChangeTimes->{{3.666523287816202*^9, 3.666523296488254*^9}, {
  3.771502468993702*^9, 3.7715024690659323`*^9}}],

Cell[CellGroupData[{

Cell["G \[LeftArrow] G", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, {3.769231203423848*^9, 3.7692312057341003`*^9}, {
   3.769231238810803*^9, 3.769231240767728*^9}, {3.769321849323882*^9, 
   3.769321849508524*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "g"}], ",", "1"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
     RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}, {3.769227239692546*^9, 
   3.769227250272703*^9}, {3.769492531564538*^9, 3.7694925352923613`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CA", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.669457449455123*^9, 3.732359015913961*^9, 
   3.769227254297102*^9, 3.7692318803295*^9, 3.7692524600010757`*^9, 
   3.7694916615517187`*^9, 3.769492536043952*^9, 3.780576319463545*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "g"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "TrNf", ",", "CFTrNf", ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "_", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}, {3.769227259846637*^9, 3.769227276429682*^9}, {
  3.769492549593317*^9, 3.7694925657089252`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CA", " ", "TrNf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"9", " ", "x"}]]}], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"Log", "[", "x", "]"}]}], "3"]}], ")"}]}], "+", 
  RowBox[{"TrNf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "CF", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], "x"], "+", 
     RowBox[{"8", " ", "CF", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["CA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"74", "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"62", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "39"}], "+", 
               RowBox[{"11", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"9", " ", "x"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["76", "3"], "+", 
        FractionBox["16", "x"]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "x"}], "]"}]}], "x"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, 3.6694574495607967`*^9, 3.73235901870788*^9, 
   3.7692272824118156`*^9, 3.7692318854093533`*^9, 3.769252462568687*^9, 
   3.769491663447487*^9, {3.7694925439205713`*^9, 3.769492566542207*^9}, 
   3.780576322865638*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["G \[LeftArrow] Q", "Section",
 CellChangeTimes->{{3.6665296606859913`*^9, 3.666529680340535*^9}, 
   3.666529719449534*^9, 3.667032007077035*^9, 3.6670364450493793`*^9, {
   3.769227303527899*^9, 3.769227306248487*^9}, {3.769231231670046*^9, 
   3.7692312443801613`*^9}, {3.7692313081673183`*^9, 3.769231308398097*^9}, {
   3.7693218534855337`*^9, 3.769321854833397*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"Cpdf", "[", 
    RowBox[{
     RowBox[{"g", "\[LeftArrow]", "q"}], ",", "1"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l\[Zeta]", "\[Rule]", "0"}], ",", 
     RowBox[{"L\[Mu]", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.666527932514862*^9, 3.666527948906708*^9}, {
   3.6665287211477013`*^9, 3.666528743442875*^9}, 3.666529474068672*^9, {
   3.666529507338607*^9, 3.666529519347108*^9}, {3.6665301853861837`*^9, 
   3.666530252924694*^9}, {3.666530284793373*^9, 3.6665302886740837`*^9}, {
   3.666530748415197*^9, 3.6665307722121067`*^9}, {3.667032011056267*^9, 
   3.667032012967457*^9}, {3.667036543521961*^9, 3.667036551449029*^9}, {
   3.769231255408218*^9, 3.769231262178009*^9}, {3.76949244357458*^9, 
   3.7694924870420637`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", "CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "x"]], "Output",
 CellChangeTimes->{{3.666530216837418*^9, 3.66653025356808*^9}, {
   3.666530286677805*^9, 3.666530289441848*^9}, {3.666530763593644*^9, 
   3.666530772576976*^9}, 3.667032013426894*^9, 3.669457449945071*^9, 
   3.732359035206347*^9, 3.735552600177174*^9, 3.7692312647838993`*^9, 
   3.769252467291119*^9, 3.769491676419526*^9, {3.7694924445479107`*^9, 
   3.7694924882442627`*^9}, 3.78057633651131*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cpdf", "[", 
   RowBox[{
    RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2", ",", "0"}], "]"}], "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cpdf", "[", 
      RowBox[{
       RowBox[{"g", "\[LeftArrow]", "q"}], ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"L\[Mu]", "\[Rule]", "0"}], ",", 
       RowBox[{"l\[Zeta]", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"CA", ",", "CF", ",", "TrNf", ",", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6665303452870417`*^9, 3.666530601816126*^9}, {
  3.666530639504616*^9, 3.666530666467598*^9}, {3.6665307778909063`*^9, 
  3.666530796036748*^9}, {3.667032015321705*^9, 3.667032053001979*^9}, {
  3.667036548076096*^9, 3.667036566859168*^9}, {3.769231270074842*^9, 
  3.7692312763423443`*^9}, {3.769492497662902*^9, 3.769492509013481*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"32", " ", "CF", " ", "TrNf", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], 
    RowBox[{"9", " ", "x"}]]}], "+", 
  RowBox[{
   SuperscriptBox["CF", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}], "+", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}], "2"]}], ")"}]}], "x"]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{"CA", " ", "CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "44"}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"36", " ", "x"}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x"}], "]"}]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"9", " ", "x"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"40", "+", 
        FractionBox["16", "x"]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "x"}], "]"}]}], "x"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.666530368199119*^9, {3.666530403311109*^9, 3.666530471317873*^9}, {
   3.66653059242441*^9, 3.666530603225584*^9}, 3.6665306674691753`*^9, 
   3.666530797560521*^9, {3.66703201905721*^9, 3.667032053646823*^9}, 
   3.667036567585935*^9, 3.669457450022709*^9, 3.73235903785211*^9, 
   3.7355526028955812`*^9, 3.769231284158252*^9, 3.769252493669856*^9, {
   3.769491682281052*^9, 3.7694916871557293`*^9}, 3.7694925097705307`*^9, 
   3.7805763381608953`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{236, Automatic}, {Automatic, 50}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1110, 17, 183, "Text"],
Cell[1670, 39, 751, 15, 159, "Text"],
Cell[2424, 56, 298, 5, 70, "Text"],
Cell[2725, 63, 1222, 27, 221, "Text"],
Cell[3950, 92, 2796, 90, 970, "Text"],
Cell[CellGroupData[{
Cell[6771, 186, 104, 1, 96, "Chapter"],
Cell[6878, 189, 1472, 46, 203, "Text"],
Cell[CellGroupData[{
Cell[8375, 239, 178, 2, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[8578, 245, 330, 5, 142, "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[8911, 252, 5404, 157, 693, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[14352, 414, 527, 7, 142, "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}],
Cell[14882, 423, 4969, 140, 585, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19900, 569, 193, 2, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[20118, 575, 277, 4, 142, "Section"],
Cell[CellGroupData[{
Cell[20420, 583, 1563, 43, 171, "Input"],
Cell[21986, 628, 361, 5, 72, "Output"],
Cell[22350, 635, 363, 5, 72, "Output"],
Cell[22716, 642, 361, 5, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23114, 652, 1015, 28, 124, "Input"],
Cell[24132, 682, 292, 4, 72, "Output"],
Cell[24427, 688, 294, 4, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24758, 697, 6031, 183, 834, "Input"],
Cell[30792, 882, 333, 5, 72, "Output"],
Cell[31128, 889, 331, 5, 72, "Output"],
Cell[31462, 896, 331, 5, 72, "Output"],
Cell[31796, 903, 331, 5, 72, "Output"],
Cell[32130, 910, 331, 5, 72, "Output"],
Cell[32464, 917, 333, 5, 72, "Output"],
Cell[32800, 924, 468, 11, 93, "Output"],
Cell[33271, 937, 448, 10, 93, "Output"],
Cell[33722, 949, 331, 5, 72, "Output"],
Cell[34056, 956, 1527, 44, 193, "Output"],
Cell[35586, 1002, 331, 5, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35954, 1012, 2452, 70, 444, "Input"],
Cell[38409, 1084, 208, 3, 72, "Output"],
Cell[38620, 1089, 208, 3, 72, "Output"],
Cell[38831, 1094, 325, 8, 93, "Output"],
Cell[39159, 1104, 1404, 42, 193, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40612, 1152, 371, 5, 142, "Section"],
Cell[CellGroupData[{
Cell[41008, 1161, 1660, 44, 171, "Input"],
Cell[42671, 1207, 336, 5, 72, "Output"],
Cell[43010, 1214, 334, 5, 72, "Output"],
Cell[43347, 1221, 334, 5, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43718, 1231, 1056, 28, 124, "Input"],
Cell[44777, 1261, 285, 4, 72, "Output"],
Cell[45065, 1267, 286, 4, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45388, 1276, 5996, 183, 636, "Input"],
Cell[51387, 1461, 388, 6, 72, "Output"],
Cell[51778, 1469, 388, 6, 72, "Output"],
Cell[52169, 1477, 388, 6, 72, "Output"],
Cell[52560, 1485, 386, 6, 72, "Output"],
Cell[52949, 1493, 386, 6, 72, "Output"],
Cell[53338, 1501, 388, 6, 72, "Output"],
Cell[53729, 1509, 512, 11, 93, "Output"],
Cell[54244, 1522, 492, 10, 93, "Output"],
Cell[54739, 1534, 386, 6, 72, "Output"],
Cell[55128, 1542, 1491, 43, 193, "Output"],
Cell[56622, 1587, 388, 6, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57047, 1598, 2580, 72, 234, "Input"],
Cell[59630, 1672, 258, 4, 72, "Output"],
Cell[59891, 1678, 258, 4, 72, "Output"],
Cell[60152, 1684, 361, 8, 93, "Output"],
Cell[60516, 1694, 1522, 47, 201, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[62099, 1748, 189, 2, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[62313, 1754, 277, 4, 142, "Section"],
Cell[CellGroupData[{
Cell[62615, 1762, 833, 18, 72, "Input"],
Cell[63451, 1782, 503, 10, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63991, 1797, 943, 24, 120, "Input"],
Cell[64937, 1823, 2563, 77, 297, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[67549, 1906, 377, 5, 108, "Section"],
Cell[CellGroupData[{
Cell[67951, 1915, 932, 20, 72, "Input"],
Cell[68886, 1937, 556, 11, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69479, 1953, 1034, 25, 120, "Input"],
Cell[70516, 1980, 2724, 80, 397, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


